The semileptonic decays $\eta^{(\prime)} \to \pi^0 \ell^+ \ell^-$ and $\eta' \to \eta \ell^+ \ell^-$ in the standard model

We perform a theoretical analysis of the semileptonic decays $\eta^{(\prime)} \to \pi^0 \ell^+ \ell^-$ and $\eta' \to \eta \ell^+ \ell^-$, where $\ell = e, \mu$, via a charge-conjugation-conserving two-photon mechanism. The underlying form factors are modeled using vector-meson dominance, phenomenological input, and $\mathrm{U}(3)$ flavor symmetry. We consider both a monopole and a dipole model, the latter tailored such that the expected high-energy behavior is ensured. Furthermore, we benchmark the effect of $S$-wave rescattering contributions to the decays. We infer significant effects of the form factors neglected in the literature so far, still finding branching ratios of the various decays well below the current experimental upper limits.

==> anc/Collier_C_Interface.h <==
/*********************************************************/
/*********************************************************/
/* Auxiliary C interface for the FORTRAN library COLLIER */
/*********************************************************/
/*********************************************************/

// Authors of the interface:
// M.Zanke, H.Schäfer, B.Kubis
// The valuable support from A.Nogga regarding FORTRAN is gratefully acknowledged.

// DISCLAIMER: this is merely an interface to use the FORTRAN library COLLIER
//              in C. All credit for the actual implementation belongs to the
//              authors of COLLIER:

// (copied from the the output of the initialization call of COLLIER v1.2.7)

// *******************************************
// *              C O L L I E R              *
// *                                         *
// *        Complex One-Loop Library         *
// *      In Extended Regularizations        *
// *                                         *
// *    by A.Denner, S.Dittmaier, L.Hofer    *
// *                                         *
// *              version x.y.z              *
// *                                         *
// *******************************************

// We want to emphasize that this code was adequate for our purposes.
// A cleaner implementation is certainly possible and desirable.
// Note in particular that without using ISO C binding (ISO FORTRAN binding), the code is not necessarily compiler/platform portable.
// In other words, compiling might not work on all machines/with all compilers due to specific calling conventions.
//
// The code was checked against the COLLIER demos and some LoopTools results.
// However, we cannot take responsibility for any bugs in our code and thus resulting disagreements with the actual FORTRAN library.
// It is highly desirable that the COLLIER library is supplied with a C interface, preferably by the actual authors, to make COLLIER available to a larger community.

/***************************************************/
/***************************************************/
/* Make LoopTools notation compatible with COLLIER */
/***************************************************/
/***************************************************/

// See looptools.h and note the convention [(no. of 0s)/2, (no. of 1s), (no. of 2s), ...]

// A
#define aa0 0
#define aa00 1

// B
#define bb0 0,0
#define bb1 0,1
#define bb00 1,0
#define bb11 0,2
#define bb001 1,1
#define bb111 0,3

// C
#define cc0 0,0,0
#define cc1 0,1,0
#define cc2 0,0,1
#define cc00 1,0,0
#define cc11 0,2,0
#define cc12 0,1,1
#define cc22 0,0,2
#define cc001 1,1,0
#define cc002 1,0,1
#define cc111 0,3,0
#define cc112 0,2,1
#define cc122 0,1,2
#define cc222 0,0,3
#define cc0000 2,0,0
#define cc0011 1,2,0
#define cc0012 1,1,1
#define cc0022 1,0,2
#define cc1111 0,4,0
#define cc1112 0,3,1
#define cc1122 0,2,2
#define cc1222 0,1,3
#define cc2222 0,0,4

// D
#define dd0 0,0,0,0
#define dd1 0,1,0,0
#define dd2 0,0,1,0
#define dd3 0,0,0,1
#define dd00 1,0,0,0
#define dd11 0,2,0,0
#define dd12 0,1,1,0
#define dd13 0,1,0,1
#define dd22 0,0,2,0
#define dd23 0,0,1,1
#define dd33 0,0,0,2
#define dd001 1,1,0,0
#define dd002 1,0,1,0
#define dd003 1,0,0,1
#define dd111 0,3,0,0
#define dd112 0,2,1,0
#define dd113 0,2,0,1
#define dd122 0,1,2,0
#define dd123 0,1,1,1
#define dd133 0,1,0,2
#define dd222 0,0,3,0
#define dd223 0,0,2,1
#define dd233 0,0,1,2
#define dd333 0,0,0,3
#define dd0000 2,0,0,0
#define dd0011 1,2,0,0
#define dd0012 1,1,1,0
#define dd0013 1,1,0,1
#define dd0022 1,0,2,0
#define dd0023 1,0,1,1
#define dd0033 1,0,0,2
#define dd1111 0,4,0,0
#define dd1112 0,3,1,0
#define dd1113 0,3,0,1
#define dd1122 0,2,2,0
#define dd1123 0,2,1,1
#define dd1133 0,2,0,2
#define dd1222 0,1,3,0
#define dd1223 0,1,2,1
#define dd1233 0,1,1,2
#define dd1333 0,1,0,3
#define dd2222 0,0,4,0
#define dd2223 0,0,3,1
#define dd2233 0,0,2,2
#define dd2333 0,0,1,3
#define dd3333 0,0,0,4
#define dd00001 2,1,0,0
#define dd00002 2,0,1,0
#define dd00003 2,0,0,1
#define dd00111 1,3,0,0
#define dd00112 1,2,1,0
#define dd00113 1,2,0,1
#define dd00122 1,1,2,0
#define dd00123 1,1,1,1
#define dd00133 1,1,0,2
#define dd00222 1,0,3,0
#define dd00223 1,0,2,1
#define dd00233 1,0,1,2
#define dd00333 1,0,0,3
#define dd11111 0,5,0,0
#define dd11112 0,4,1,0
#define dd11113 0,4,0,1
#define dd11122 0,3,2,0
#define dd11123 0,3,1,1
#define dd11133 0,3,0,2
#define dd11222 0,2,3,0
#define dd11223 0,2,2,1
#define dd11233 0,2,1,2
#define dd11333 0,2,0,3
#define dd12222 0,1,4,0
#define dd12223 0,1,3,1
#define dd12233 0,1,2,2
#define dd12333 0,1,1,3
#define dd13333 0,1,0,4
#define dd22222 0,0,5,0
#define dd22223 0,0,4,1
#define dd22233 0,0,3,2
#define dd22333 0,0,2,3
#define dd23333 0,0,1,4
#define dd33333 0,0,0,5

// E
#define ee0 0,0,0,0,0
#define ee1 0,1,0,0,0
#define ee2 0,0,1,0,0
#define ee3 0,0,0,1,0
#define ee4 0,0,0,0,1
#define ee00 1,0,0,0,0
#define ee11 0,2,0,0,0
#define ee12 0,1,1,0,0
#define ee13 0,1,0,1,0
#define ee14 0,1,0,0,1
#define ee22 0,0,2,0,0
#define ee23 0,0,1,1,0
#define ee24 0,0,1,0,1
#define ee33 0,0,0,2,0
#define ee34 0,0,0,1,1
#define ee44 0,0,0,0,2
#define ee001 1,1,0,0,0
#define ee002 1,0,1,0,0
#define ee003 1,0,0,1,0
#define ee004 1,0,0,0,1
#define ee111 0,3,0,0,0
#define ee112 0,2,1,0,0
#define ee113 0,2,0,1,0
#define ee114 0,2,0,0,1
#define ee122 0,1,2,0,0
#define ee123 0,1,1,1,0
#define ee124 0,1,1,0,1
#define ee133 0,1,0,2,0
#define ee134 0,1,0,1,1
#define ee144 0,1,0,0,2
#define ee222 0,0,3,0,0
#define ee223 0,0,2,1,0
#define ee224 0,0,2,0,1
#define ee233 0,0,1,2,0
#define ee234 0,0,1,1,1
#define ee244 0,0,1,0,2
#define ee333 0,0,0,3,0
#define ee334 0,0,0,2,1
#define ee344 0,0,0,1,2
#define ee444 0,0,0,0,3
#define ee0000 2,0,0,0,0
#define ee0011 1,2,0,0,0
#define ee0012 1,1,1,0,0
#define ee0013 1,1,0,1,0
#define ee0014 0,1,0,0,1
#define ee0022 1,0,2,0,0
#define ee0023 1,0,1,1,0
#define ee0024 1,0,1,0,1
#define ee0033 1,0,0,2,0
#define ee0034 1,0,0,1,1
#define ee0044 1,0,0,0,2
#define ee1111 0,4,0,0,0
#define ee1112 0,3,1,0,0
#define ee1113 0,3,0,1,0
#define ee1114 0,3,0,0,1
#define ee1122 0,2,2,0,0
#define ee1123 0,2,1,1,0
#define ee1124 0,2,1,0,1
#define ee1133 0,2,0,2,0
#define ee1134 0,2,0,1,1
#define ee1144 0,2,0,0,2
#define ee1222 0,1,3,0,0
#define ee1223 0,1,2,1,0
#define ee1224 0,1,2,0,1
#define ee1233 0,1,1,2,0
#define ee1234 0,1,1,1,1
#define ee1244 0,1,1,0,2
#define ee1333 0,1,0,3,0
#define ee1334 0,1,0,2,1
#define ee1344 0,1,0,1,2
#define ee1444 0,1,0,0,3
#define ee2222 0,0,4,0,0
#define ee2223 0,0,3,1,0
#define ee2224 0,0,3,0,1
#define ee2233 0,0,2,2,0
#define ee2234 0,0,2,1,1
#define ee2244 0,0,2,0,2
#define ee2333 0,0,1,3,0
#define ee2334 0,0,1,2,1
#define ee2344 0,0,1,1,2
#define ee2444 0,0,1,0,3
#define ee3333 0,0,0,4,0
#define ee3334 0,0,0,3,1
#define ee3344 0,0,0,2,2
#define ee3444 0,0,0,1,3
#define ee4444 0,0,0,0,4

/**************************************/
/**************************************/
/* Functions from the COLLIER library */
/**************************************/
/**************************************/

/******************************/
/* Initialization and options */
/******************************/

// Initialize the COLLIER library
extern "C" void __collier_init_MOD_init_cll(int &Nmax,int &rmax, char* folder_name ,bool &noreset);

// Set the branch that is used to calculate the integrals
extern "C" void __collier_init_MOD_setmode_cll(int &mode);

// Initialize the cache system
extern "C" void __cache_MOD_initcachesystem_cll(int &mnc, int &Nmax);

// Temporarily switch off cache system
extern "C" void __cache_MOD_switchoffcachesystem_cll();

// Switch on cache system after it has been deactivated
extern "C" void __cache_MOD_switchoncachesystem_cll();

// Initialize a new event
extern "C" void __collier_init_MOD_initevent_cll();

// Alternative with cache number passed as an argument, if more than one cache is used
// extern "C" void __collier_init_MOD_initevent_cll(int &Ncache);

/********************/
/* Scalar functions */
/********************/

// A0
extern "C" void __collier_coefs_MOD_a0_cll(std::complex<double> &A0, std::complex<double> &m02);

// B0
extern "C" void __collier_coefs_MOD_b0_main_cll(std::complex<double> &B0, std::complex<double> &p10, std::complex<double> &m02, std::complex<double> &m12);

// C0
extern "C" void __collier_coefs_MOD_c0_main_cll(std::complex<double> &C0, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p20, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22);

// D0
extern "C" void __collier_coefs_MOD_d0_main_cll(std::complex<double> &D0, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p30, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32);

// E0
extern "C" void __collier_coefs_MOD_e0_main_cll(std::complex<double> &E0, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p43, std::complex<double> &p40, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &p42, std::complex<double> &p30, std::complex<double> &p41, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32, std::complex<double> &m42);

// F0
extern "C" void __collier_coefs_MOD_f0_main_cll(std::complex<double> &F0, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p43, std::complex<double> &p54, std::complex<double> &p50, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &p42, std::complex<double> &p53, std::complex<double> &p40, std::complex<double> &p51, std::complex<double> &p30, std::complex<double> &p41, std::complex<double> &p52, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32, std::complex<double> &m42, std::complex<double> &m52);

/*************************/
/* Coefficient functions */
/*************************/

// A
extern "C" void __collier_coefs_MOD_a_cll(std::complex<double> *A, std::complex<double> *Auv, std::complex<double> &m02, int &rmax, double *Aerr, int &id_in);

// B
extern "C" void __collier_coefs_MOD_b_main_cll(std::complex<double> **B, std::complex<double> **Buv, std::complex<double> &p10, std::complex<double> &m02, std::complex<double> &m12, int &rmax, double *Berr, int &id_in);

// C
extern "C" void __collier_coefs_MOD_c_main_cll(std::complex<double> ***C, std::complex<double> ***Cuv, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p20, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, int &rmax, double *Cerr, int &id_in, double *Cerr2);

// D
extern "C" void __collier_coefs_MOD_d_main_cll(std::complex<double> ****D, std::complex<double> ****Duv, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p30, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32, int &rmax, double *Derr, int &id_in, double *Derr2);

// E
extern "C" void __collier_coefs_MOD_e_main_cll(std::complex<double> *****E, std::complex<double> *****Euv, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p43, std::complex<double> &p40, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &p42, std::complex<double> &p30, std::complex<double> &p41, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32, std::complex<double> &m42, int &rmax, double *Eerr, int &id_in, double *Eerr2);

// F
extern "C" void __collier_coefs_MOD_f_main_cll(std::complex<double> ******F, std::complex<double> ******Fuv, std::complex<double> &p10, std::complex<double> &p21, std::complex<double> &p32, std::complex<double> &p43, std::complex<double> &p54, std::complex<double> &p50, std::complex<double> &p20, std::complex<double> &p31, std::complex<double> &p42, std::complex<double> &p53, std::complex<double> &p40, std::complex<double> &p51, std::complex<double> &p30, std::complex<double> &p41, std::complex<double> &p52, std::complex<double> &m02, std::complex<double> &m12, std::complex<double> &m22, std::complex<double> &m32, std::complex<double> &m42, std::complex<double> &m52, int &rmax, double *Ferr, int &id_in, double *Ferr2);

/***********************************/
/***********************************/
/* Redefine functions for use in C */
/***********************************/
/***********************************/

// Note that when using the FORTRAN functions from above,
// the type conversion from double to std::complex<double>&
// does not seem to work implicitly. If we define the C functions
// below, the compiler seems to be able to perform these conversions.
// Most likely, the problem is because the value is overgiven
// by reference.

/******************************/
/* Initialization and options */
/******************************/

// Initialize the COLLIER library
void cllini(int Nmax, int rmax, char* folder_name, bool noreset) {
  __collier_init_MOD_init_cll(Nmax,rmax, folder_name,noreset);
}

// Set the branch that is used to calculate the integrals
void cllmode(int mode) {
  __collier_init_MOD_setmode_cll(mode);
}

// Initialize the cache system
void cllinicachesys(int mnc, int Nmax) {
  __cache_MOD_initcachesystem_cll(mnc,Nmax);
}

// Temporarily switch off cache system
void cllswitchoffcachesys() {
  __cache_MOD_switchoffcachesystem_cll();
}

// Switch on cache system after it has been deactivated
void cllswitchoncachesys() {
  __cache_MOD_switchoncachesystem_cll();
}

// Initialize a new event
void cllinievent() {
  __collier_init_MOD_initevent_cll();
}

// Alternative with cache number passed as an argument, if more than one cache is used
// void cllinievent(int Ncache) {
//   __collier_init_MOD_initevent_cll(Ncache);
// }

/********************/
/* Scalar functions */
/********************/

// A0
std::complex<double> A0C(std::complex<double> m02) {
  std::complex<double> result;

  __collier_coefs_MOD_a0_cll(result,m02);

  return result;
}

// B0
std::complex<double> B0C(std::complex<double> p10, std::complex<double> m02, std::complex<double> m12) {
  std::complex<double> result;

  __collier_coefs_MOD_b0_main_cll(result,p10,m02,m12);

  return result;
}

// C0
std::complex<double> C0C(std::complex<double> p10, std::complex<double> p21, std::complex<double> p20, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22) {
  std::complex<double> result;

  __collier_coefs_MOD_c0_main_cll(result,p10,p21,p20,m02,m12,m22);

  return result;
}

// D0
std::complex<double> D0C(std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p30, std::complex<double> p20, std::complex<double> p31, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32) {
  std::complex<double> result;

  __collier_coefs_MOD_d0_main_cll(result,p10,p21,p32,p30,p20,p31,m02,m12,m22,m32);

  return result;
}

// E0
std::complex<double> E0C(std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p40, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p30, std::complex<double> p41, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42) {
  std::complex<double> result;

  __collier_coefs_MOD_e0_main_cll(result,p10,p21,p32,p43,p40,p20,p31,p42,p30,p41,m02,m12,m22,m32,m42);

  return result;
}

// F0
std::complex<double> F0C(std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p54, std::complex<double> p50, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p53, std::complex<double> p40, std::complex<double> p51, std::complex<double> p30, std::complex<double> p41, std::complex<double> p52, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42, std::complex<double> m52) {
  std::complex<double> result;

  __collier_coefs_MOD_f0_main_cll(result,p10,p21,p32,p43,p54,p50,p20,p31,p42,p53,p40,p51,p30,p41,p52,m02,m12,m22,m32,m42,m52);

  return result;
}

/*************************/
/* Coefficient functions */
/*************************/

// A
std::complex<double> A0iC(int i1, std::complex<double> m02, int rmax) {
  std::complex<double> results[rmax/2+1];
  std::complex<double> resultsuv[rmax/2+1];
  double resultserr[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_a_cll((std::complex<double>*)results,(std::complex<double>*)resultsuv,m02,rmax,resultserr, *NP);

  return results[i1];
}

// B
std::complex<double> B0iC(int i1, int i2, std::complex<double> p10, std::complex<double> m02, std::complex<double> m12, int rmax) {

  std::complex<double> results[rmax+1][rmax/2+1];
  std::complex<double> resultsuv[rmax+1][rmax/2+1];
  double resultserr[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_b_main_cll((std::complex<double>**)results,(std::complex<double>**)resultsuv,p10,m02,m12,rmax,resultserr, *NP);

  return results[i2][i1];
}

// C
std::complex<double> C0iC(int i1, int i2, int i3, std::complex<double> p10, std::complex<double> p21, std::complex<double> p20, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, int rmax) {

  std::complex<double> results[rmax+1][rmax+1][rmax/2+1];
  std::complex<double> resultsuv[rmax+1][rmax+1][rmax/2+1];
  double resultserr[rmax+1];
  double resultserr2[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_c_main_cll((std::complex<double>***)results,(std::complex<double>***)resultsuv,p10,p21,p20,m02,m12,m22,rmax,resultserr,*NP,resultserr2);

  return results[i3][i2][i1];
}

// D
std::complex<double> D0iC(int i1, int i2, int i3, int i4, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p30, std::complex<double> p20, std::complex<double> p31, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, int rmax) {

  std::complex<double> results[rmax+1][rmax+1][rmax+1][rmax/2+1];
  std::complex<double> resultsuv[rmax+1][rmax+1][rmax+1][rmax/2+1];
  double resultserr[rmax+1];
  double resultserr2[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_d_main_cll((std::complex<double>****)results,(std::complex<double>****)resultsuv,p10,p21,p32,p30,p20,p31,m02,m12,m22,m32,rmax,resultserr,*NP,resultserr2);

  return results[i4][i3][i2][i1];
}

// E
std::complex<double> E0iC(int i1, int i2, int i3, int i4, int i5, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p40, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p30, std::complex<double> p41, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42, int rmax) {

  std::complex<double> results[rmax+1][rmax+1][rmax+1][rmax+1][rmax/2+1];
  std::complex<double> resultsuv[rmax+1][rmax+1][rmax+1][rmax+1][rmax/2+1];
  double resultserr[rmax+1];
  double resultserr2[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_e_main_cll((std::complex<double>*****)results,(std::complex<double>*****)resultsuv,p10,p21,p32,p43,p40,p20,p31,p42,p30,p41,m02,m12,m22,m32,m42,rmax,resultserr,*NP,resultserr2);

  return results[i5][i4][i3][i2][i1];
}

// F
std::complex<double> F0iC(int i1, int i2, int i3, int i4, int i5, int i6, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p54, std::complex<double> p50, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p53, std::complex<double> p40, std::complex<double> p51, std::complex<double> p30, std::complex<double> p41, std::complex<double> p52, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42, std::complex<double> m52, int rmax) {

  std::complex<double> results[rmax+1][rmax+1][rmax+1][rmax+1][rmax+1][rmax/2+1];
  std::complex<double> resultsuv[rmax+1][rmax+1][rmax+1][rmax+1][rmax+1][rmax/2+1];
  double resultserr[rmax+1];
  double resultserr2[rmax+1];

  int *NP = NULL;

  __collier_coefs_MOD_f_main_cll((std::complex<double>******)results,(std::complex<double>******)resultsuv,p10,p21,p32,p43,p54,p50,p20,p31,p42,p53,p40,p51,p30,p41,p52,m02,m12,m22,m32,m42,m52,rmax,resultserr,*NP,resultserr2);

  return results[i6][i5][i4][i3][i2][i1];
}

/****************************************************/
/****************************************************/
/* Example of complete compatibility with LoopTools */
/****************************************************/
/****************************************************/

// Note that in LoopTools, no rank is overgiven to the coefficient functions. Hence, we overload the above functions
// with one argument less, where it is to the user to determine the maximal rank that is needed in their calculation.

std::complex<double> A0iC(int i1, std::complex<double> m02) {
  int rmax = 2;

  return A0iC(i1,m02,rmax);
}

std::complex<double> B0iC(int i1, int i2, std::complex<double> p10, std::complex<double> m02, std::complex<double> m12) {
  int rmax = 3;

  return B0iC(i1,i2,p10,m02,m12,rmax);
}

std::complex<double> C0iC(int i1, int i2, int i3, std::complex<double> p10, std::complex<double> p21, std::complex<double> p20, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22) {
  int rmax = 3;

  return C0iC(i1,i2,i3,p10,p21,p20,m02,m12,m22,rmax);
}

std::complex<double> D0iC(int i1, int i2, int i3, int i4, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p30, std::complex<double> p20, std::complex<double> p31, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32) {
  int rmax = 3;

  return D0iC(i1,i2,i3,i4,p10,p21,p32,p30,p20,p31,m02,m12,m22,m32,rmax);
}

std::complex<double> E0iC(int i1, int i2, int i3, int i4, int i5, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p40, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p30, std::complex<double> p41, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42) {
  int rmax = 3;

  return E0iC(i1,i2,i3,i4,i5,p10,p21,p32,p43,p40,p20,p31,p42,p30,p41,m02,m12,m22,m32,m42,rmax);
}

std::complex<double> F0iC(int i1, int i2, int i3, int i4, int i5, int i6, std::complex<double> p10, std::complex<double> p21, std::complex<double> p32, std::complex<double> p43, std::complex<double> p54, std::complex<double> p50, std::complex<double> p20, std::complex<double> p31, std::complex<double> p42, std::complex<double> p53, std::complex<double> p40, std::complex<double> p51, std::complex<double> p30, std::complex<double> p41, std::complex<double> p52, std::complex<double> m02, std::complex<double> m12, std::complex<double> m22, std::complex<double> m32, std::complex<double> m42, std::complex<double> m52) {
  int rmax = 3;

  return F0iC(i1,i2,i3,i4,i5,i6,p10,p21,p32,p43,p54,p50,p20,p31,p42,p53,p40,p51,p30,p41,p52,m02,m12,m22,m32,m42,m52,rmax);
}


==> anc/Collier_C_Interface_Demo.cc <==
/*
Compile with
  g++ Collier_C_Interface_Demo.cc -o a -L$COL -lcollier
where
  $COL is an additional variable pointing to the COLLIER folder, e.g.: /.../COLLIER-x.y.z
*/

/*
On our machines, it was necessary to add the dynamic COLLIER library to the variable
a) DYLD_LIBRARY_PATH on OSX as per
  export DYLD_LIBRARY_PATH="/.../COLLIER-x.y.z:$DYLD_LIBRARY_PATH"
b) LD_LIBRARY_PATH on LINUX as per
  export LD_LIBRARY_PATH=$LD_LIBRARY_PATH:~/.../COLLIER-x.y.z
for the demo to run.
*/

/************/
/* Includes */
/************/

#include <iostream> // Input and output on the console
#include <fstream> // Input and output to files

#include <complex> // Complex numbers

#include "Collier_C_Interface.h" // COLLIER C interface

int main() {

  /**************/
  /* Parameters */
  /**************/

  int Nmax = 6; // Maximal number of loop propagators
  int rmax = 6; // Maximal rank of loop integrals
  bool noreset = 1; // Do *not* recreate output folder and files upon second initialization call

  // NOTE: For some of the examples not included in the COLLIER demo, have to increase these values
  int rankA = 2; // Maximal rank for A coefficient functions; here: rankA < 8
  int rankB = 3; // Maximal rank for B coefficient functions; here: rankB < 7
  int rankC = 3; // Maximal rank for C coefficient functions; here: rankC < 7
  int rankD = 3; // Maximal rank for D coefficient functions; here: rankD < 7
  int rankE = 3; // Maximal rank for E coefficient functions; here: rankE < 6
  int rankF = 3; // Maximal rank for F coefficient functions; here: rankF < 7

  /******************/
  /* Initialization */
  /******************/

  cllini(Nmax,rmax,NULL,noreset); // Note that overgiving the null pointer for the folder name uses a default variable

  cllmode(3); // Use Coli *and* DD branch and compare

  /********************/
  /* Scalar functions */
  /********************/

  std::cout << "\n";

  std::cout << "******************************************************************************************* \n";
  std::cout << "Below, we reproduce the scalar functions at the values chosen in the example from the demo. \n";
  std::cout << "******************************************************************************************* \n";

  std::cout << "\n";

  // A0
  std::complex<double> A0m02(4.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "A0: " << A0C(A0m02) << "\n";

  // B0
  std::complex<double> B0p10(4.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> B0m02(1.0000000000000000E-04,0.0000000000000000E+00);
  std::complex<double> B0m12(1.0000000000000000E-04,0.0000000000000000E+00);

  std::cout << "B0: " << B0C(B0p10,B0m02,B0m12) << "\n";

  // C0
  std::complex<double> C0p10(2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> C0p21(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> C0p20(2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> C0m02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> C0m12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> C0m22(1.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "C0: " << C0C(C0p10,C0p21,C0p20,C0m02,C0m12,C0m22) << "\n";

  // D0
  std::complex<double> D0p10(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> D0p21(2.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> D0p32(3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> D0p30(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> D0p20(1.0000000000000000E+04,0.0000000000000000E+00);
  std::complex<double> D0p31(-3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> D0m02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> D0m12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> D0m22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> D0m32(3.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "D0: " << D0C(D0p10,D0p21,D0p32,D0p30,D0p20,D0p31,D0m02,D0m12,D0m22,D0m32) << "\n";

  // Note that in the demo, no example output for E0 and F0 exist.

  std::cout << "\n";

  std::cout << "************************************************************************************************* \n";
  std::cout << "For E0 and F0, no example output is given in the demo, so that we use some custom, random values. \n";
  std::cout << "************************************************************************************************* \n";

  std::cout << "\n";

  // E0
  std::complex<double> E0p10(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> E0p21(2.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> E0p32(3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> E0p43(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0p40(1.0000000000000000E+04,0.0000000000000000E+00);
  std::complex<double> E0p20(-3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> E0p31(-2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0p42(-1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0p30(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> E0p41(2.0000000000000000E+02,0.0000000000000000E+00);

  std::complex<double> E0m02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0m12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0m22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0m32(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> E0m42(4.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "E0: " << E0C(E0p10,E0p21,E0p32,E0p43,E0p40,E0p20,E0p31,E0p42,E0p30,E0p41,E0m02,E0m12,E0m22,E0m32,E0m42) << "\n";

  // F0
  std::complex<double> F0p10(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p21(2.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p32(3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p43(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p54(1.0000000000000000E+04,0.0000000000000000E+00);
  std::complex<double> F0p50(-3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p20(-2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p31(-1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p42(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p53(2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p40(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p51(-1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> F0p30(-2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p41(-3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0p52(-4.0000000000000000E+02,0.0000000000000000E+00);

  std::complex<double> F0m02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0m12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0m22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0m32(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0m42(4.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> F0m52(4.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "F0: " << F0C(F0p10,F0p21,F0p32,F0p43,F0p54,F0p50,F0p20,F0p31,F0p42,F0p53,F0p40,F0p51,F0p30,F0p41,F0p52,F0m02,F0m12,F0m22,F0m32,F0m42,F0m52) << "\n";

  /*************************/
  /* Coefficient functions */
  /*************************/

  int Ncache = 1; // Number of caches

  cllinicachesys(Ncache,Nmax); // Initialize cache system with Ncache caches, storing results up to N-point integrals; not used/needed here

  cllinievent(); // Initialize a new event (phase-space point) for the cache; not used/needed here

  // [TO USE THIS, (UN)COMMENT PARTS IN INTERFACE FIRST!]
  //cllinievent(Ncache); // Initialize a new event for the cache with number Ncache, if more than one cache is used; not used/needed here

  cllswitchoffcachesys(); // Temporarily switch off cache system; not used/needed here

  cllswitchoncachesys(); // Switch on cache system after it has been deactivated; not used/needed here

  std::cout << "\n";

  std::cout << "************************************************************************************************ \n";
  std::cout << "Below, we reproduce the coefficient functions at the values chosen in the example from the demo. \n";
  std::cout << "************************************************************************************************ \n";

  std::cout << "\n";

  // A
  std::complex<double> Am02(4.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Ai(0): " << A0iC(aa0,Am02,rankA) << "\n";
  std::cout << "Ai(1): " << A0iC(aa00,Am02,rankA) << "\n";

  // Alternative call:
  // std::cout << "Ai(0): " << A0iC(0,Am02,rankA) << "\n";
  // std::cout << "Ai(1): " << A0iC(1,Am02,rankA) << "\n";

  std::cout << "\n";

  // B
  std::complex<double> Bp10(1.0000000000000000E+03,0.0000000000000000E+00);

  std::complex<double> Bm02(4.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Bm12(1.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Bi(0,0): " << B0iC(bb0,Bp10,Bm02,Bm12,rankB) << "\n";
  std::cout << "Bi(0,1): " << B0iC(bb1,Bp10,Bm02,Bm12,rankB) << "\n";
  std::cout << "Bi(0,2): " << B0iC(bb11,Bp10,Bm02,Bm12,rankB) << "\n";
  std::cout << "Bi(1,0): " << B0iC(bb00,Bp10,Bm02,Bm12,rankB) << "\n";
  std::cout << "Bi(0,3): " << B0iC(bb111,Bp10,Bm02,Bm12,rankB) << "\n";
  std::cout << "Bi(1,1): " << B0iC(bb001,Bp10,Bm02,Bm12,rankB) << "\n";

  // Alternative call:
  // std::cout << "Bi(0,0): " << B0iC(0,0,Bp10,Bm02,Bm12,rankB) << "\n";
  // std::cout << "Bi(0,1): " << B0iC(0,1,Bp10,Bm02,Bm12,rankB) << "\n";
  // std::cout << "Bi(0,2): " << B0iC(0,2,Bp10,Bm02,Bm12,rankB) << "\n";
  // std::cout << "Bi(1,0): " << B0iC(1,0,Bp10,Bm02,Bm12,rankB) << "\n";
  // std::cout << "Bi(0,3): " << B0iC(0,3,Bp10,Bm02,Bm12,rankB) << "\n";
  // std::cout << "Bi(1,1): " << B0iC(1,1,Bp10,Bm02,Bm12,rankB) << "\n";

  std::cout << "\n";

  // C
  std::complex<double> Cp10(2.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Cp21(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> Cp20(2.0000000000000000E+02,0.0000000000000000E+00);

  std::complex<double> Cm02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Cm12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Cm22(1.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Ci(0,0,0): " << C0iC(cc0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,0,1): " << C0iC(cc2,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,1,0): " << C0iC(cc1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,0,2): " << C0iC(cc22,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,1,1): " << C0iC(cc12,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,2,0): " << C0iC(cc11,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(1,0,0): " << C0iC(cc00,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,0,3): " << C0iC(cc222,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,1,2): " << C0iC(cc122,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,2,1): " << C0iC(cc112,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(0,3,0): " << C0iC(cc111,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(1,0,1): " << C0iC(cc002,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  std::cout << "Ci(1,1,0): " << C0iC(cc001,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";

  // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  //
  // std::cout << "Ci(2,0,0): " << C0iC(cc0000,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,2,0): " << C0iC(cc0011,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,1,1): " << C0iC(cc0012,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,0,2): " << C0iC(cc0022,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,4,0): " << C0iC(cc1111,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,3,1): " << C0iC(cc1112,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,2,2): " << C0iC(cc1122,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,1,3): " << C0iC(cc1222,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,0,4): " << C0iC(cc2222,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";

  // Alternative call:
  // std::cout << "Ci(0,0,0): " << C0iC(0,0,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,0,1): " << C0iC(0,0,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,1,0): " << C0iC(0,1,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,0,2): " << C0iC(0,0,2,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,1,1): " << C0iC(0,1,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,2,0): " << C0iC(0,2,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,0,0): " << C0iC(1,0,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,0,3): " << C0iC(0,0,3,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,1,2): " << C0iC(0,1,2,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,2,1): " << C0iC(0,2,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(0,3,0): " << C0iC(0,3,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,0,1): " << C0iC(1,0,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // std::cout << "Ci(1,1,0): " << C0iC(1,1,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  //
  // // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  // //
  // // std::cout << "Ci(2,0,0): " << C0iC(2,0,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(1,2,0): " << C0iC(1,2,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(1,1,1): " << C0iC(1,1,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(1,0,2): " << C0iC(1,0,2,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(0,4,0): " << C0iC(0,4,0,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(0,3,1): " << C0iC(0,3,1,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(0,2,2): " << C0iC(0,2,2,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(0,1,3): " << C0iC(0,1,3,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";
  // // std::cout << "Ci(0,0,4): " << C0iC(0,0,4,Cp10,Cp21,Cp20,Cm02,Cm12,Cm22,rankC) << "\n";

  std::cout << "\n";

  // D
  std::complex<double> Dp10(1.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> Dp21(2.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> Dp32(3.0000000000000000E+03,0.0000000000000000E+00);
  std::complex<double> Dp30(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Dp20(1.0000000000000000E+04,0.0000000000000000E+00);
  std::complex<double> Dp31(-3.0000000000000000E+03,0.0000000000000000E+00);

  std::complex<double> Dm02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Dm12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Dm22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Dm32(3.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Di(0,0,0,0): " << D0iC(dd0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,0,1): " << D0iC(dd3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,1,0): " << D0iC(dd2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,0,0): " << D0iC(dd1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,0,2): " << D0iC(dd33,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,1,1): " << D0iC(dd23,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,2,0): " << D0iC(dd22,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,0,1): " << D0iC(dd13,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,1,0): " << D0iC(dd12,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,2,0,0): " << D0iC(dd11,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(1,0,0,0): " << D0iC(dd00,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,0,3): " << D0iC(dd333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,1,2): " << D0iC(dd233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,2,1): " << D0iC(dd223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,0,3,0): " << D0iC(dd222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,0,2): " << D0iC(dd133,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,1,1): " << D0iC(dd123,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,1,2,0): " << D0iC(dd122,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,2,0,1): " << D0iC(dd113,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,2,1,0): " << D0iC(dd112,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(0,3,0,0): " << D0iC(dd111,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(1,0,0,1): " << D0iC(dd003,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(1,0,1,0): " << D0iC(dd002,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  std::cout << "Di(1,1,0,0): " << D0iC(dd001,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";

  // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  //
  // std::cout << "Di(2,0,0,0): " << D0iC(dd0000,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,2,0,0): " << D0iC(dd0011,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,1,0): " << D0iC(dd0012,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,0,1): " << D0iC(dd0013,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,2,0): " << D0iC(dd0022,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,1,1): " << D0iC(dd0023,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,0,2): " << D0iC(dd0033,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,4,0,0): " << D0iC(dd1111,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,1,0): " << D0iC(dd1112,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,0,1): " << D0iC(dd1113,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,2,0): " << D0iC(dd1122,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,1,1): " << D0iC(dd1123,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,0,2): " << D0iC(dd1133,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,3,0): " << D0iC(dd1222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,2,1): " << D0iC(dd1223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,1,2): " << D0iC(dd1233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,0,3): " << D0iC(dd1333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,4,0): " << D0iC(dd2222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,3,1): " << D0iC(dd2223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,2,2): " << D0iC(dd2233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,1,3): " << D0iC(dd2333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,0,4): " << D0iC(dd3333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(2,1,0,0): " << D0iC(dd00001,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(2,0,1,0): " << D0iC(dd00002,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(2,0,0,1): " << D0iC(dd00003,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,3,0,0): " << D0iC(dd00111,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,2,1,0): " << D0iC(dd00112,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,2,0,1): " << D0iC(dd00113,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,2,0): " << D0iC(dd00122,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,1,1): " << D0iC(dd00123,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,0,2): " << D0iC(dd00133,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,3,0): " << D0iC(dd00222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,2,1): " << D0iC(dd00223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,1,2): " << D0iC(dd00233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,0,3): " << D0iC(dd00333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,5,0,0): " << D0iC(dd11111,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,4,1,0): " << D0iC(dd11112,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,4,0,1): " << D0iC(dd11113,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,2,0): " << D0iC(dd11122,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,1,1): " << D0iC(dd11123,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,0,2): " << D0iC(dd11133,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,3,0): " << D0iC(dd11222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,2,1): " << D0iC(dd11223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,1,2): " << D0iC(dd11233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,0,3): " << D0iC(dd11333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,4,0): " << D0iC(dd12222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,3,1): " << D0iC(dd12223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,2,2): " << D0iC(dd12233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,1,3): " << D0iC(dd12333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,0,4): " << D0iC(dd13333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,5,0): " << D0iC(dd22222,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,4,1): " << D0iC(dd22223,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,3,2): " << D0iC(dd22233,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,2,3): " << D0iC(dd22333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,1,4): " << D0iC(dd23333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,0,5): " << D0iC(dd33333,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";

  // Alternative call:
  // std::cout << "Di(0,0,0,0): " << D0iC(0,0,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,0,1): " << D0iC(0,0,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,1,0): " << D0iC(0,0,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,0,0): " << D0iC(0,1,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,0,2): " << D0iC(0,0,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,1,1): " << D0iC(0,0,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,2,0): " << D0iC(0,0,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,0,1): " << D0iC(0,1,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,1,0): " << D0iC(0,1,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,0,0): " << D0iC(0,2,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,0,0): " << D0iC(1,0,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,0,3): " << D0iC(0,0,0,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,1,2): " << D0iC(0,0,1,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,2,1): " << D0iC(0,0,2,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,0,3,0): " << D0iC(0,0,3,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,0,2): " << D0iC(0,1,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,1,1): " << D0iC(0,1,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,1,2,0): " << D0iC(0,1,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,0,1): " << D0iC(0,2,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,2,1,0): " << D0iC(0,2,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(0,3,0,0): " << D0iC(0,3,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,0,1): " << D0iC(1,0,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,0,1,0): " << D0iC(1,0,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // std::cout << "Di(1,1,0,0): " << D0iC(1,1,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  //
  // // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  // //
  // // std::cout << "Di(2,0,0,0): " << D0iC(2,0,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,2,0,0): " << D0iC(1,2,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,1,1,0): " << D0iC(1,1,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,1,0,1): " << D0iC(1,1,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,2,0): " << D0iC(1,0,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,1,1): " << D0iC(1,0,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,0,2): " << D0iC(1,0,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,4,0,0): " << D0iC(0,4,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,3,1,0): " << D0iC(0,3,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,3,0,1): " << D0iC(0,3,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,2,0): " << D0iC(0,2,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,1,1): " << D0iC(0,2,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,0,2): " << D0iC(0,2,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,3,0): " << D0iC(0,1,3,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,2,1): " << D0iC(0,1,2,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,1,2): " << D0iC(0,1,1,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,0,3): " << D0iC(0,1,0,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,4,0): " << D0iC(0,0,4,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,3,1): " << D0iC(0,0,3,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,2,2): " << D0iC(0,0,2,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,1,3): " << D0iC(0,0,1,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,0,4): " << D0iC(0,0,0,4,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(2,1,0,0): " << D0iC(2,1,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(2,0,1,0): " << D0iC(2,0,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(2,0,0,1): " << D0iC(2,0,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,3,0,0): " << D0iC(1,3,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,2,1,0): " << D0iC(1,2,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,2,0,1): " << D0iC(1,2,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,1,2,0): " << D0iC(1,1,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,1,1,1): " << D0iC(1,1,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,1,0,2): " << D0iC(1,1,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,3,0): " << D0iC(1,0,3,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,2,1): " << D0iC(1,0,2,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,1,2): " << D0iC(1,0,1,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(1,0,0,3): " << D0iC(1,0,0,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,5,0,0): " << D0iC(0,5,0,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,4,1,0): " << D0iC(0,4,1,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,4,0,1): " << D0iC(0,4,0,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,3,2,0): " << D0iC(0,3,2,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,3,1,1): " << D0iC(0,3,1,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,3,0,2): " << D0iC(0,3,0,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,3,0): " << D0iC(0,2,3,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,2,1): " << D0iC(0,2,2,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,1,2): " << D0iC(0,2,1,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,2,0,3): " << D0iC(0,2,0,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,4,0): " << D0iC(0,1,4,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,3,1): " << D0iC(0,1,3,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,2,2): " << D0iC(0,1,2,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,1,3): " << D0iC(0,1,1,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,1,0,4): " << D0iC(0,1,0,4,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,5,0): " << D0iC(0,0,5,0,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,4,1): " << D0iC(0,0,4,1,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,3,2): " << D0iC(0,0,3,2,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,2,3): " << D0iC(0,0,2,3,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,1,4): " << D0iC(0,0,1,4,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";
  // // std::cout << "Di(0,0,0,5): " << D0iC(0,0,0,5,Dp10,Dp21,Dp32,Dp30,Dp20,Dp31,Dm02,Dm12,Dm22,Dm32,rankD) << "\n";

  std::cout << "\n";

  // E
  std::complex<double> Ep10(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Ep21(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Ep32(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Ep43(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Ep40(2.7161873196373828E+04,0.0000000000000000E+00);
  std::complex<double> Ep20(3.6100000000000116E+04,0.0000000000000000E+00);
  std::complex<double> Ep31(-5.8920101208729398E+02,0.0000000000000000E+00);
  std::complex<double> Ep42(1.8925096513494358E+02,0.0000000000000000E+00);
  std::complex<double> Ep30(2.8324778193322745E+04,0.0000000000000000E+00);
  std::complex<double> Ep41(-1.5364165305917027E+03,0.0000000000000000E+00);

  std::complex<double> Em02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Em12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Em22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Em32(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Em42(4.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Ei(0,0,0,0,0): " << E0iC(ee0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,0,1): " << E0iC(ee4,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,1,0): " << E0iC(ee3,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,0,0): " << E0iC(ee2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,0,0): " << E0iC(ee1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,0,2): " << E0iC(ee44,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,1,1): " << E0iC(ee34,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,2,0): " << E0iC(ee33,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,0,1): " << E0iC(ee24,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,1,0): " << E0iC(ee23,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,2,0,0): " << E0iC(ee22,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,0,1): " << E0iC(ee14,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,1,0): " << E0iC(ee13,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,1,0,0): " << E0iC(ee12,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,2,0,0,0): " << E0iC(ee11,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(1,0,0,0,0): " << E0iC(ee00,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,0,3): " << E0iC(ee444,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,1,2): " << E0iC(ee344,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,2,1): " << E0iC(ee334,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,0,3,0): " << E0iC(ee333,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,0,2): " << E0iC(ee244,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,1,1): " << E0iC(ee234,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,1,2,0): " << E0iC(ee233,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,2,0,1): " << E0iC(ee224,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,2,1,0): " << E0iC(ee223,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,0,3,0,0): " << E0iC(ee222,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,0,2): " << E0iC(ee144,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,1,1): " << E0iC(ee134,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,0,2,0): " << E0iC(ee133,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,1,0,1): " << E0iC(ee124,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,1,1,0): " << E0iC(ee123,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,1,2,0,0): " << E0iC(ee122,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,2,0,0,1): " << E0iC(ee114,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,2,0,1,0): " << E0iC(ee113,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,2,1,0,0): " << E0iC(ee112,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(0,3,0,0,0): " << E0iC(ee111,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(1,0,0,0,1): " << E0iC(ee004,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(1,0,0,1,0): " << E0iC(ee003,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(1,0,1,0,0): " << E0iC(ee002,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  std::cout << "Ei(1,1,0,0,0): " << E0iC(ee001,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";

  // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  //
  // std::cout << "Ei(2,0,0,0,0): " << E0iC(ee0000,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,2,0,0,0): " << E0iC(ee0011,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,1,1,0,0): " << E0iC(ee0012,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,1,0,1,0): " << E0iC(ee0013,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,0,1): " << E0iC(ee0014,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,2,0,0): " << E0iC(ee0022,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,1,1,0): " << E0iC(ee0023,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,1,0,1): " << E0iC(ee0024,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,2,0): " << E0iC(ee0033,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,1,1): " << E0iC(ee0034,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,0,2): " << E0iC(ee0044,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,4,0,0,0): " << E0iC(ee1111,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,3,1,0,0): " << E0iC(ee1112,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,3,0,1,0): " << E0iC(ee1113,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,3,0,0,1): " << E0iC(ee1114,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,2,0,0): " << E0iC(ee1122,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,1,1,0): " << E0iC(ee1123,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,1,0,1): " << E0iC(ee1124,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,2,0): " << E0iC(ee1133,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,1,1): " << E0iC(ee1134,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,0,2): " << E0iC(ee1144,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,3,0,0): " << E0iC(ee1222,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,2,1,0): " << E0iC(ee1223,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,2,0,1): " << E0iC(ee1224,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,2,0): " << E0iC(ee1233,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,1,1): " << E0iC(ee1234,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,0,2): " << E0iC(ee1244,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,3,0): " << E0iC(ee1333,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,2,1): " << E0iC(ee1334,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,1,2): " << E0iC(ee1344,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,0,3): " << E0iC(ee1444,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,4,0,0): " << E0iC(ee2222,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,3,1,0): " << E0iC(ee2223,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,3,0,1): " << E0iC(ee2224,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,2,0): " << E0iC(ee2233,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,1,1): " << E0iC(ee2234,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,0,2): " << E0iC(ee2244,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,3,0): " << E0iC(ee2333,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,2,1): " << E0iC(ee2334,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,1,2): " << E0iC(ee2344,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,0,3): " << E0iC(ee2444,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,4,0): " << E0iC(ee3333,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,3,1): " << E0iC(ee3334,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,2,2): " << E0iC(ee3344,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,1,3): " << E0iC(ee3444,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,0,4): " << E0iC(ee4444,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";

  // Alternative call:
  // std::cout << "Ei(0,0,0,0,0): " << E0iC(0,0,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,0,1): " << E0iC(0,0,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,1,0): " << E0iC(0,0,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,0,0): " << E0iC(0,0,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,0,0): " << E0iC(0,1,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,0,2): " << E0iC(0,0,0,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,1,1): " << E0iC(0,0,0,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,2,0): " << E0iC(0,0,0,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,0,1): " << E0iC(0,0,1,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,1,0): " << E0iC(0,0,1,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,0,0): " << E0iC(0,0,2,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,0,1): " << E0iC(0,1,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,1,0): " << E0iC(0,1,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,0,0): " << E0iC(0,1,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,0,0): " << E0iC(0,2,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,0,0): " << E0iC(1,0,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,0,3): " << E0iC(0,0,0,0,3,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,1,2): " << E0iC(0,0,0,1,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,2,1): " << E0iC(0,0,0,2,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,0,3,0): " << E0iC(0,0,0,3,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,0,2): " << E0iC(0,0,1,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,1,1): " << E0iC(0,0,1,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,1,2,0): " << E0iC(0,0,1,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,0,1): " << E0iC(0,0,2,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,2,1,0): " << E0iC(0,0,2,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,0,3,0,0): " << E0iC(0,0,3,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,0,2): " << E0iC(0,1,0,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,1,1): " << E0iC(0,1,0,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,0,2,0): " << E0iC(0,1,0,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,0,1): " << E0iC(0,1,1,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,1,1,0): " << E0iC(0,1,1,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,1,2,0,0): " << E0iC(0,1,2,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,0,1): " << E0iC(0,2,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,0,1,0): " << E0iC(0,2,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,2,1,0,0): " << E0iC(0,2,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(0,3,0,0,0): " << E0iC(0,3,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,0,1): " << E0iC(1,0,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,0,1,0): " << E0iC(1,0,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,0,1,0,0): " << E0iC(1,0,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // std::cout << "Ei(1,1,0,0,0): " << E0iC(1,1,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  //
  // // std::cout << " --- Not in the COLLIER demo, e.g.: \n";
  // //
  // // std::cout << "Ei(2,0,0,0,0): " << E0iC(2,0,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,2,0,0,0): " << E0iC(1,2,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,1,1,0,0): " << E0iC(1,1,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,1,0,1,0): " << E0iC(1,1,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,0,0,1): " << E0iC(0,1,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,2,0,0): " << E0iC(1,0,2,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,1,1,0): " << E0iC(1,0,1,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,1,0,1): " << E0iC(1,0,1,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,0,2,0): " << E0iC(1,0,0,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,0,1,1): " << E0iC(1,0,0,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(1,0,0,0,2): " << E0iC(1,0,0,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,4,0,0,0): " << E0iC(0,4,0,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,3,1,0,0): " << E0iC(0,3,1,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,3,0,1,0): " << E0iC(0,3,0,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,3,0,0,1): " << E0iC(0,3,0,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,2,0,0): " << E0iC(0,2,2,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,1,1,0): " << E0iC(0,2,1,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,1,0,1): " << E0iC(0,2,1,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,0,2,0): " << E0iC(0,2,0,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,0,1,1): " << E0iC(0,2,0,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,2,0,0,2): " << E0iC(0,2,0,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,3,0,0): " << E0iC(0,1,3,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,2,1,0): " << E0iC(0,1,2,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,2,0,1): " << E0iC(0,1,2,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,1,2,0): " << E0iC(0,1,1,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,1,1,1): " << E0iC(0,1,1,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,1,0,2): " << E0iC(0,1,1,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,0,3,0): " << E0iC(0,1,0,3,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,0,2,1): " << E0iC(0,1,0,2,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,0,1,2): " << E0iC(0,1,0,1,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,1,0,0,3): " << E0iC(0,1,0,0,3,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,4,0,0): " << E0iC(0,0,4,0,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,3,1,0): " << E0iC(0,0,3,1,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,3,0,1): " << E0iC(0,0,3,0,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,2,2,0): " << E0iC(0,0,2,2,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,2,1,1): " << E0iC(0,0,2,1,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,2,0,2): " << E0iC(0,0,2,0,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,1,3,0): " << E0iC(0,0,1,3,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,1,2,1): " << E0iC(0,0,1,2,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,1,1,2): " << E0iC(0,0,1,1,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,1,0,3): " << E0iC(0,0,1,0,3,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,0,4,0): " << E0iC(0,0,0,4,0,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,0,3,1): " << E0iC(0,0,0,3,1,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,0,2,2): " << E0iC(0,0,0,2,2,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,0,1,3): " << E0iC(0,0,0,1,3,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";
  // // std::cout << "Ei(0,0,0,0,4): " << E0iC(0,0,0,0,4,Ep10,Ep21,Ep32,Ep43,Ep40,Ep20,Ep31,Ep42,Ep30,Ep41,Em02,Em12,Em22,Em32,Em42,rankE) << "\n";

  std::cout << "\n";

  // F (note that LoopTools does not (yet) support F coefficient functions, so that we (only) use the alternative call here)
  std::complex<double> Fp10(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp21(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp32(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp43(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp54(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp50(0.0000000000000000E+00,0.0000000000000000E+00);
  std::complex<double> Fp20(3.6100000000000000E+04,0.0000000000000000E+00);
  std::complex<double> Fp31(-5.8920101208729398E+02,0.0000000000000000E+00);
  std::complex<double> Fp42(1.8925096513494358E+02,0.0000000000000000E+00);
  std::complex<double> Fp53(1.1284578367632357E+03,0.0000000000000000E+00);
  std::complex<double> Fp40(2.7161873196373828E+04,0.0000000000000000E+00);
  std::complex<double> Fp51(-2.8621947198243702E+03,0.0000000000000000E+00);
  std::complex<double> Fp30(2.8324778193322745E+04,0.0000000000000000E+00);
  std::complex<double> Fp41(-1.5364165305917027E+03,0.0000000000000000E+00);
  std::complex<double> Fp52(4.0146332572354231E+03,0.0000000000000000E+00);
  std::complex<double> Fm02(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Fm12(1.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Fm22(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Fm32(3.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Fm42(4.0000000000000000E+02,0.0000000000000000E+00);
  std::complex<double> Fm52(5.0000000000000000E+02,0.0000000000000000E+00);

  std::cout << "Fi(0,0,0,0,0,0): " << F0iC(0,0,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,0,1): " << F0iC(0,0,0,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,1,0): " << F0iC(0,0,0,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,0,0): " << F0iC(0,0,0,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,0,0): " << F0iC(0,0,1,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,0,0): " << F0iC(0,1,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,0,2): " << F0iC(0,0,0,0,0,2,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,1,1): " << F0iC(0,0,0,0,1,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,2,0): " << F0iC(0,0,0,0,2,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,0,1): " << F0iC(0,0,0,1,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,1,0): " << F0iC(0,0,0,1,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,2,0,0): " << F0iC(0,0,0,2,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,0,1): " << F0iC(0,0,1,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,1,0): " << F0iC(0,0,1,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,1,0,0): " << F0iC(0,0,1,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,2,0,0,0): " << F0iC(0,0,2,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,0,1): " << F0iC(0,1,0,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,1,0): " << F0iC(0,1,0,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,1,0,0): " << F0iC(0,1,0,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,1,0,0,0): " << F0iC(0,1,1,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,2,0,0,0,0): " << F0iC(0,2,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,0,0,0,0,0): " << F0iC(1,0,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,0,3): " << F0iC(0,0,0,0,0,3,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,1,2): " << F0iC(0,0,0,0,1,2,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,2,1): " << F0iC(0,0,0,0,2,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,0,3,0): " << F0iC(0,0,0,0,3,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,0,2): " << F0iC(0,0,0,1,0,2,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,1,1): " << F0iC(0,0,0,1,1,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,1,2,0): " << F0iC(0,0,0,1,2,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,2,0,1): " << F0iC(0,0,0,2,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,2,1,0): " << F0iC(0,0,0,2,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,0,3,0,0): " << F0iC(0,0,0,3,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,0,2): " << F0iC(0,0,1,0,0,2,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,1,1): " << F0iC(0,0,1,0,1,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,0,2,0): " << F0iC(0,0,1,0,2,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,1,0,1): " << F0iC(0,0,1,1,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,1,1,0): " << F0iC(0,0,1,1,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,1,2,0,0): " << F0iC(0,0,1,2,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,2,0,0,1): " << F0iC(0,0,2,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,2,0,1,0): " << F0iC(0,0,2,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,2,1,0,0): " << F0iC(0,0,2,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,0,3,0,0,0): " << F0iC(0,0,3,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,0,2): " << F0iC(0,1,0,0,0,2,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,1,1): " << F0iC(0,1,0,0,1,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,0,2,0): " << F0iC(0,1,0,0,2,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,1,0,1): " << F0iC(0,1,0,1,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,1,1,0): " << F0iC(0,1,0,1,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,0,2,0,0): " << F0iC(0,1,0,2,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,1,0,0,1): " << F0iC(0,1,1,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,1,0,1,0): " << F0iC(0,1,1,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,1,1,0,0): " << F0iC(0,1,1,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,1,2,0,0,0): " << F0iC(0,1,2,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,2,0,0,0,1): " << F0iC(0,2,0,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,2,0,0,1,0): " << F0iC(0,2,0,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,2,0,1,0,0): " << F0iC(0,2,0,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,2,1,0,0,0): " << F0iC(0,2,1,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(0,3,0,0,0,0): " << F0iC(0,3,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,0,0,0,0,1): " << F0iC(1,0,0,0,0,1,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,0,0,0,1,0): " << F0iC(1,0,0,0,1,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,0,0,1,0,0): " << F0iC(1,0,0,1,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,0,1,0,0,0): " << F0iC(1,0,1,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";
  std::cout << "Fi(1,1,0,0,0,0): " << F0iC(1,1,0,0,0,0,Fp10,Fp21,Fp32,Fp43,Fp54,Fp50,Fp20,Fp31,Fp42,Fp53,Fp40,Fp51,Fp30,Fp41,Fp52,Fm02,Fm12,Fm22,Fm32,Fm42,Fm52,rankF) << "\n";

  return 0;
}


==> anc/M_H_u0v_Monopole_Dipole.txt <==
(Complex(0.,-0.0015831434944115277)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) + 3.*Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(s,2) - 1.*s*t)*x*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,0.,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) - (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) + 3.*Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(s,2) - 1.*s*t)*(-2.*x + 2.*y)*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,y,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) + (Complex(0.,0.0015831434944115277)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s + Power(ml,2)*s + s*t)*x*C0C(Power(MIn,2),Power(ml,2),t,x,0.,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s + Power(ml,2)*s + s*t)*(-2.*x + 2.*y)*C0C(Power(MIn,2),Power(ml,2),t,x,y,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) + (Complex(0.,0.0015831434944115277)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2))*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,0.))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*z)*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*y)*C0C(Power(MIn,2),Power(MOut,2),s,y,x,0.))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*y - 2.*x*z + 2.*y*z)*C0C(Power(MIn,2),Power(MOut,2),s,y,x,z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*(4.*Power(ml,2) - 1.*s)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,2) + Power(MOut,2) - 1.*s - 2.*x)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),0.))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*(4.*Power(ml,2) - 1.*s)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,2) + Power(MOut,2) - 1.*s - 2.*x)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),y))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*(4.*Power(ml,2) - 1.*s)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,2) + Power(MOut,2) - 1.*s - 2.*x)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*(4.*Power(ml,2) - 1.*s)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(MIn,2) + Power(MOut,2) - 1.*s - 2.*x)*C0C(Power(ml,2),Power(ml,2),s,y,Power(ml,2),z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s - 3.*Power(ml,2)*s + Power(s,2) + s*t)*x*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s - 3.*Power(ml,2)*s + Power(s,2) + s*t)*(-2.*x + 2.*z)*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) - (Complex(0.,0.0015831434944115277)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(ml,2)*s + Power(MOut,2)*s - 1.*s*t)*x*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) - (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2) - 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(ml,2)*s + Power(MOut,2)*s - 1.*s*t)*(-2.*x + 2.*z)*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) + (Complex(0.,0.0031662869888230555)*s*(Power(MIn,2) + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t - 1.*x)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),0.))/(y*z) - (Complex(0.,0.0031662869888230555)*(Power(MIn,2)*s + Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(s,2) - 1.*s*t - 1.*s*x - 1.*Power(ml,2)*z - 1.*Power(MOut,2)*z + s*z + t*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),z))/(y*z) - (Complex(0.,0.0031662869888230555)*(Power(MIn,2)*s + Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(s,2) - 1.*s*t - 1.*s*x - 1.*Power(MIn,2)*y - 1.*Power(ml,2)*y + s*y + t*y)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,y,Power(ml,2),0.))/(y*z) + (Complex(0.,0.0031662869888230555)*(Power(MIn,2)*s + Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(s,2) - 1.*s*t - 1.*s*x - 1.*Power(MIn,2)*y - 1.*Power(ml,2)*y + s*y + t*y - 1.*Power(ml,2)*z - 1.*Power(MOut,2)*z + s*z + t*z - 2.*y*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,y,Power(ml,2),z))/(y*z) + (Complex(0.,0.0031662869888230555)*s*(Power(ml,2) - 1.*t + x)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),0.))/(y*z) - (Complex(0.,0.0031662869888230555)*(Power(ml,2)*s - 1.*s*t + s*x - 1.*Power(MIn,2)*z - 1.*Power(ml,2)*z + t*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),z))/(y*z) - (Complex(0.,0.0031662869888230555)*(Power(ml,2)*s - 1.*s*t + s*x - 1.*Power(ml,2)*y - 1.*Power(MOut,2)*y + t*y)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,y,Power(ml,2),0.))/(y*z) + (Complex(0.,0.0031662869888230555)*(Power(ml,2)*s - 1.*s*t + s*x - 1.*Power(ml,2)*y - 1.*Power(MOut,2)*y + t*y - 1.*Power(MIn,2)*z - 1.*Power(ml,2)*z + t*z + 2.*y*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,y,Power(ml,2),z))/(y*z) - (Complex(0.,0.0007915717472057639)*s*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s - 3.*Power(ml,2)*s - 1.*Power(MOut,2)*s + Power(s,2) + s*t - 4.*Power(ml,2)*x + s*x)*(2.*Power(MIn,4) + 6.*Power(MIn,2)*Power(ml,2) + 6.*Power(ml,4) + 4.*Power(MIn,2)*Power(MOut,2) + 6.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 6.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 4.*Power(MIn,2)*t - 8.*Power(ml,2)*t - 4.*Power(MOut,2)*t + 4.*s*t + 2.*Power(t,2) - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2))*D0C(Power(ml,2),s,Power(MIn,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*s*(2.*Power(ml,4) - 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(MIn,2)*t + 2.*Power(MOut,2)*t - 2.*s*t - 2.*Power(t,2))*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(ml,2)*s - 1.*s*t - 4.*Power(ml,2)*x + s*x)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(s,2) - 1.*Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x - 2.*Power(MIn,2)*Power(ml,2)*y + 2.*Power(ml,2)*Power(MOut,2)*y + Power(ml,2)*s*y - 1.*Power(MOut,2)*s*y + s*t*y)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*y)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,y,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(s,2) - 1.*Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x + 2.*Power(MIn,2)*Power(ml,2)*z - 2.*Power(ml,2)*Power(MOut,2)*z - 1.*Power(MIn,2)*s*z + Power(ml,2)*s*z + s*t*z)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*z)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),z,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*s*(4.*Power(MIn,2)*Power(ml,2) + 6.*Power(ml,4) + 2.*Power(MIn,2)*Power(MOut,2) + 4.*Power(ml,2)*Power(MOut,2) - 4.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 8.*Power(ml,2)*t - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(t,2))*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s - 3.*Power(ml,2)*s - 1.*Power(MOut,2)*s + Power(s,2) + s*t - 4.*Power(ml,2)*x + s*x)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*Power(s,2) - 3.*Power(ml,2)*Power(s,2) - 1.*Power(MOut,2)*Power(s,2) + Power(s,3) + Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x + 2.*Power(MIn,2)*Power(ml,2)*z - 2.*Power(ml,2)*Power(MOut,2)*z + 3.*Power(ml,2)*s*z + Power(MOut,2)*s*z - 1.*Power(s,2)*z - 1.*s*t*z)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*z)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*Power(s,2) - 3.*Power(ml,2)*Power(s,2) - 1.*Power(MOut,2)*Power(s,2) + Power(s,3) + Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x - 2.*Power(MIn,2)*Power(ml,2)*y + 2.*Power(ml,2)*Power(MOut,2)*y + Power(MIn,2)*s*y + 3.*Power(ml,2)*s*y - 1.*Power(s,2)*y - 1.*s*t*y)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*y)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),y,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*s*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 1.*Power(ml,2)*s - 1.*s*t - 4.*Power(ml,2)*x + s*x)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,4) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(t,2) - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2))*D0C(Power(ml,2),s,Power(MOut,2),t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*Power(s,2) - 3.*Power(ml,2)*Power(s,2) - 1.*Power(MOut,2)*Power(s,2) + Power(s,3) + Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x - 2.*Power(MIn,2)*Power(ml,2)*y + 2.*Power(ml,2)*Power(MOut,2)*y + Power(MIn,2)*s*y + 3.*Power(ml,2)*s*y - 1.*Power(s,2)*y - 1.*s*t*y + 2.*Power(MIn,2)*Power(ml,2)*z - 2.*Power(ml,2)*Power(MOut,2)*z + 3.*Power(ml,2)*s*z + Power(MOut,2)*s*z - 1.*Power(s,2)*z - 1.*s*t*z)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*y - 2.*x*z + 2.*y*z)*D0C(Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),s,Power(ml,2),Power(MIn,2),z,x,Power(ml,2),y))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*(2.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(s,2) - 1.*Power(s,2)*t - 4.*Power(ml,2)*s*x + Power(s,2)*x - 2.*Power(MIn,2)*Power(ml,2)*y + 2.*Power(ml,2)*Power(MOut,2)*y + Power(ml,2)*s*y - 1.*Power(MOut,2)*s*y + s*t*y + 2.*Power(MIn,2)*Power(ml,2)*z - 2.*Power(ml,2)*Power(MOut,2)*z - 1.*Power(MIn,2)*s*z + Power(ml,2)*s*z + s*t*z)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*y + 2.*x*z - 2.*y*z)*D0C(Power(MOut,2),t,Power(ml,2),s,Power(ml,2),Power(MIn,2),z,x,Power(ml,2),y))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z)

==> anc/M_H_u0v_Pointlike.txt <==
(Complex(0.,0.0015831434944115277)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*A0C(Power(ml,2)))/((Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*t) - (Complex(0.,0.0015831434944115277)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*A0C(x))/((Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*t) - (Complex(0.,0.0031662869888230555)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(-1.*(Power(ml,2) - 1.*t)*(Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t) + Power(MIn,2)*(3.*Power(ml,2) - 1.*Power(MOut,2) + s + t))*x*B0C(Power(MIn,2),0.,x))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)) + (Complex(0.,0.006332573977646111)*Power(ml,2)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(4.*Power(MIn,8)*Power(ml,2) + 2.*Power(ml,8)*s + Power(ml,6)*(8.*Power(MOut,4) - 4.*Power(MOut,2)*s - 4.*s*(s + 2.*t)) - 1.*Power(MIn,6)*(8.*Power(ml,4) + s*(-2.*Power(MOut,2) + s + 2.*t) + 2.*Power(ml,2)*(4.*Power(MOut,2) + s + 4.*t)) + s*(2.*Power(t,2)*Power(s + t,2) - 1.*Power(MOut,6)*(s + 2.*t) + Power(MOut,4)*Power(s + 2.*t,2) - 2.*Power(MOut,2)*t*(Power(s,2) + 3.*s*t + 2.*Power(t,2))) + 2.*Power(ml,2)*(2.*Power(MOut,8) + 4.*Power(MOut,4)*t*(s + t) - 1.*Power(MOut,6)*(s + 4.*t) + Power(MOut,2)*s*(-1.*Power(s,2) + 2.*s*t + 2.*Power(t,2)) - 2.*s*t*(Power(s,2) + 3.*s*t + 2.*Power(t,2))) + 2.*Power(ml,4)*(-4.*Power(MOut,6) + 2.*Power(MOut,4)*(s - 4.*t) + Power(MOut,2)*s*(s + 2.*t) + s*(Power(s,2) + 6.*s*t + 6.*Power(t,2))) + Power(MIn,4)*(8.*Power(ml,6) + 4.*Power(ml,4)*(2.*Power(MOut,2) + s - 4.*t) + Power(ml,2)*(8.*Power(MOut,4) - 2.*Power(MOut,2)*(s - 4.*t) + 8.*t*(s + t)) + s*(-2.*Power(MOut,4) - 1.*Power(MOut,2)*(s + 2.*t) + Power(s + 2.*t,2))) + Power(MIn,2)*(-4.*Power(ml,6)*(4.*Power(MOut,2) + s) + 2.*Power(ml,4)*(4.*Power(MOut,4) + s*(s + 2.*t) + 2.*Power(MOut,2)*(s + 8.*t)) - 1.*s*(-2.*Power(MOut,6) - 4.*Power(MOut,2)*t*(s + t) + Power(MOut,4)*(s + 2.*t) + 2.*t*(Power(s,2) + 3.*s*t + 2.*Power(t,2))) - 2.*Power(ml,2)*(4.*Power(MOut,6) + Power(MOut,4)*(s - 4.*t) + s*(Power(s,2) - 2.*s*t - 2.*Power(t,2)) + Power(MOut,2)*(-2.*Power(s,2) + 4.*s*t + 8.*Power(t,2)))))*x*B0C(Power(ml,2),0.,Power(ml,2)))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)) - (Complex(0.,0.0031662869888230555)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(Power(ml,4) + Power(MIn,2)*(Power(ml,2) + Power(MOut,2) - 1.*t) - 1.*(Power(MOut,2) - 1.*t)*(s + t) - 1.*Power(ml,2)*(3.*Power(MOut,2) + s + 2.*t))*x*B0C(Power(MOut,2),0.,x))/((Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)) - (Complex(0.,0.0015831434944115277)*(12.*Power(MIn,8)*Power(ml,2) - 5.*Power(ml,10) + Power(MIn,6)*(41.*Power(ml,4) - 1.*(Power(MOut,2) - 1.*s - 1.*t)*(3.*Power(MOut,2) - 3.*s - 3.*t - 2.*x) + 2.*Power(ml,2)*(3.*Power(MOut,2) - 15.*s - 15.*t + x)) + Power(ml,8)*(7.*Power(MOut,2) + 23.*(s + t + x)) + (s + t)*Power(-1.*Power(MOut,2) + s + t,2)*(3.*(s + t)*(s + t + x) - 1.*Power(MOut,2)*(3.*s + 3.*t + 2.*x)) + Power(ml,2)*(Power(MOut,2) - 1.*s - 1.*t)*(12.*Power(MOut,6) - 2.*Power(MOut,4)*(9.*s + 9.*t - 1.*x) - 1.*Power(MOut,2)*(s + t)*(11.*s + 11.*t + 18.*x) + Power(s + t,2)*(17.*s + 17.*t + 24.*x)) + Power(ml,4)*(41.*Power(MOut,6) - 22.*Power(MOut,2)*(s + t)*(s + t + 2.*x) - 1.*Power(MOut,4)*(57.*s + 57.*t + 7.*x) + 2.*Power(s + t,2)*(19.*s + 19.*t + 31.*x)) + Power(ml,6)*(41.*Power(MOut,4) - 2.*Power(MOut,2)*(2.*s + 2.*t + 3.*x) - 2.*(s + t)*(21.*s + 21.*t + 32.*x)) + Power(MIn,2)*(7.*Power(ml,8) - 2.*Power(ml,6)*(44.*Power(MOut,2) + 2.*s + 2.*t + 3.*x) - 1.*Power(ml,4)*(49.*Power(MOut,4) - 8.*Power(MOut,2)*(11.*s + 11.*t - 3.*x) + 22.*(s + t)*(s + t + 2.*x)) + 2.*Power(ml,2)*(3.*Power(MOut,6) + 7.*Power(s + t,2)*(2.*s + 2.*t + 3.*x) + Power(MOut,4)*(11.*s + 11.*t + 4.*x) - 4.*Power(MOut,2)*(s + t)*(7.*s + 7.*t + 5.*x)) + (Power(MOut,2) - 1.*s - 1.*t)*(2.*Power(MOut,4)*(3.*s + 3.*t + x) + Power(s + t,2)*(9.*s + 9.*t + 8.*x) - 1.*Power(MOut,2)*(s + t)*(15.*s + 15.*t + 8.*x))) + Power(MIn,4)*(41.*Power(ml,6) - 1.*Power(ml,4)*(49.*Power(MOut,2) + 57.*s + 57.*t + 7.*x) - 1.*(Power(MOut,2) - 1.*s - 1.*t)*(3.*Power(MOut,4) - 3.*Power(MOut,2)*(4.*s + 4.*t + x) + (s + t)*(9.*s + 9.*t + 7.*x)) + Power(ml,2)*(-17.*Power(MOut,4) + (s + t)*(7.*s + 7.*t - 20.*x) + Power(MOut,2)*(22.*s + 22.*t + 8.*x))))*B0C(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),x))/((Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)) - (Complex(0.,0.0015831434944115277)*(Power(ml,10) - 1.*Power(ml,8)*(2.*Power(MOut,2) + 7.*t + x) - 1.*(Power(MOut,2) - 1.*t)*Power(t,2)*(Power(MOut,2)*(3.*t - 1.*x) + 3.*t*(-1.*t + x)) + Power(ml,2)*t*(13.*Power(t,3) - 2.*Power(MOut,2)*t*(4.*t + 3.*x) + Power(MOut,4)*(7.*t + 4.*x)) + Power(ml,6)*(Power(MOut,4) + 2.*Power(MOut,2)*(4.*t + x) + 2.*t*(9.*t + 4.*x)) - 1.*Power(ml,4)*(Power(MOut,4)*(5.*t + x) + 4.*Power(MOut,2)*t*(t + 2.*x) + 2.*Power(t,2)*(11.*t + 5.*x)) - 2.*Power(MIn,2)*(Power(ml,8) - 1.*Power(ml,6)*(2.*Power(MOut,2) + 4.*t + x) - 1.*(Power(MOut,2) - 1.*t)*Power(t,2)*(3.*Power(MOut,2) - 3.*t + 2.*x) + Power(ml,4)*(Power(MOut,4) + 2.*Power(MOut,2)*(t + x) + 2.*t*(t + 2.*x)) + Power(ml,2)*(10.*Power(MOut,2)*Power(t,2) - 1.*Power(MOut,4)*(2.*t + x) + Power(t,2)*(4.*t + 3.*x))) + Power(MIn,4)*(Power(ml,6) - 1.*Power(ml,4)*(2.*Power(MOut,2) + 5.*t + x) - 1.*(Power(MOut,2) - 1.*t)*(t*(-3.*t + x) + Power(MOut,2)*(3.*t + x)) + Power(ml,2)*(Power(MOut,4) + 2.*Power(MOut,2)*(2.*t + x) + t*(7.*t + 4.*x))))*B0C(t,Power(ml,2),x))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*t) - (Complex(0.,0.0015831434944115277)*(8.*Power(MIn,8)*Power(ml,4) - 2.*Power(ml,10)*s + s*Power(-1.*Power(MOut,2) + s + t,3)*(Power(MOut,4) + Power(s,2) + 3.*s*t + 2.*Power(t,2) + 2.*s*x + 2.*t*x + Power(x,2) - 1.*Power(MOut,2)*(2.*s + 3.*t + 2.*x)) + Power(ml,8)*(-1.*Power(MOut,2)*(9.*s + 4.*x) + s*(9.*s + 10.*t + 6.*x)) + 2.*Power(MIn,6)*Power(ml,2)*(7.*Power(ml,4) - 1.*Power(MOut,4) - 3.*Power(s,2) - 4.*s*t - 1.*Power(t,2) + 2.*Power(MOut,2)*(2.*s + t) + 2.*Power(ml,2)*(Power(MOut,2) - 2.*s - 3.*(t + x))) - 1.*Power(ml,6)*(4.*Power(MOut,4)*(4.*s + 3.*x) + s*(16.*Power(s,2) + 20.*Power(t,2) + 20.*t*x + 7.*Power(x,2) + 4.*s*(9.*t + 5.*x)) - 2.*Power(MOut,2)*(16.*Power(s,2) + x*(6.*t + x) + 2.*s*(9.*t + 8.*x))) + Power(MIn,4)*(-4.*Power(ml,8) + s*Power(-1.*Power(MOut,2) + s + t,3) + Power(ml,6)*(-26.*Power(MOut,2) + 7.*s + 12.*(t - 1.*x)) + Power(ml,4)*(-24.*Power(MOut,4) - 21.*Power(s,2) - 29.*s*t - 12.*Power(t,2) + Power(MOut,2)*(49.*s + 36.*t) - 20.*s*x + 8.*t*x + 4.*Power(x,2)) + Power(ml,2)*(-2.*Power(MOut,6) + 9.*Power(s,3) + 4.*Power(t,2)*(t + x) + 3.*s*t*(7.*t + 4.*x) + Power(MOut,4)*(17.*s + 8.*t + 4.*x) + 2.*Power(s,2)*(13.*t + 6.*x) - 2.*Power(MOut,2)*(12.*Power(s,2) + 19.*s*t + 5.*Power(t,2) + 6.*s*x + 4.*t*x))) - 1.*Power(ml,2)*(Power(MOut,2) - 1.*s - 1.*t)*(Power(MOut,6)*(6.*s + 4.*x) - 2.*Power(MOut,4)*(9.*Power(s,2) + 11.*s*t + 10.*s*x + 4.*t*x + Power(x,2)) + Power(MOut,2)*(18.*Power(s,3) + 2.*t*x*(2.*t + x) + 4.*Power(s,2)*(11.*t + 7.*x) + s*(26.*Power(t,2) + 32.*t*x + 7.*Power(x,2))) - 1.*s*(6.*Power(s,3) + 2.*Power(s,2)*(11.*t + 6.*x) + s*(26.*Power(t,2) + 24.*t*x + 5.*Power(x,2)) + t*(10.*Power(t,2) + 12.*t*x + 9.*Power(x,2)))) + Power(ml,4)*(-2.*Power(MOut,6)*(7.*s + 6.*x) + 6.*Power(MOut,4)*(7.*Power(s,2) + 4.*t*x + 8.*s*(t + x)) - 1.*Power(MOut,2)*(42.*Power(s,3) + 4.*t*x*(3.*t + x) + 12.*Power(s,2)*(8.*t + 5.*x) + s*(54.*Power(t,2) + 72.*t*x + 7.*Power(x,2))) + s*(14.*Power(s,3) + 24.*Power(s,2)*(2.*t + x) + s*(54.*Power(t,2) + 48.*t*x + 7.*Power(x,2)) + t*(20.*Power(t,2) + 24.*t*x + 15.*Power(x,2)))) + Power(MIn,2)*(-1.*s*Power(-1.*Power(MOut,2) + s + t,3)*(-3.*Power(MOut,2) + 2.*s + 3.*t + 2.*x) + Power(ml,8)*(4.*Power(MOut,2) + 9.*s + 4.*x) + Power(ml,6)*(12.*Power(MOut,4) - 19.*Power(s,2) - 2.*x*(6.*t + x) + 6.*Power(MOut,2)*(s - 2.*t + 4.*x) - 2.*s*(12.*t + 13.*x)) + Power(ml,4)*(12.*Power(MOut,6) + 9.*Power(s,3) - 6.*Power(MOut,4)*(3.*s + 4.*t - 4.*x) + 4.*t*x*(3.*t + x) + 3.*Power(s,2)*(9.*t + 10.*x) + 2.*s*(9.*Power(t,2) + 17.*t*x + 10.*Power(x,2)) - 1.*Power(MOut,2)*(3.*Power(s,2) + 54.*s*x + 4.*(-3.*Power(t,2) + 8.*t*x + Power(x,2)))) + Power(ml,2)*(4.*Power(MOut,8) + 3.*Power(s,4) - 6.*Power(MOut,6)*(3.*s + 2.*t) + Power(s,3)*(6.*t - 2.*x) - 2.*Power(t,2)*x*(2.*t + x) - 2.*s*t*x*(3.*t + 2.*x) + Power(s,2)*(3.*Power(t,2) - 4.*t*x - 6.*Power(x,2)) + Power(MOut,4)*(27.*Power(s,2) + 36.*s*t + 12.*Power(t,2) - 2.*s*x - 4.*t*x - 2.*Power(x,2)) + Power(MOut,2)*(-16.*Power(s,3) + Power(s,2)*(-30.*t + 4.*x) + 4.*t*(-1.*Power(t,2) + 2.*t*x + Power(x,2)) + s*(-18.*Power(t,2) + 8.*t*x + 4.*Power(x,2))))))*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,0.,Power(ml,2)))/((2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*(2.*Power(MIn,10)*Power(ml,2) + 2.*Power(ml,10)*s - 1.*Power(MIn,8)*(s*(-1.*Power(MOut,2) + t) + Power(ml,2)*(2.*Power(MOut,2) + 3.*s + 8.*t)) - 1.*s*Power(t,3)*(-1.*Power(MOut,2)*t + s*t + 2.*Power(t,2) - 2.*t*x + Power(x,2)) + Power(ml,6)*(-2.*Power(MOut,2)*(2.*s*t + (6.*t - 1.*x)*x) + s*(4.*s*t + 20.*Power(t,2) + 4.*t*x - 5.*Power(x,2))) + Power(MIn,6)*(-6.*Power(ml,6) + Power(ml,4)*(5.*s - 4.*t) + Power(ml,2)*(Power(s,2) - 2.*Power(MOut,2)*(s - 4.*t) + 6.*s*t + 10.*Power(t,2) + 2.*s*x + 4.*t*x - 2.*Power(x,2)) + s*(-4.*Power(MOut,2)*t + s*t + 5.*Power(t,2) - 2.*t*x + Power(x,2))) + Power(ml,8)*(Power(MOut,2)*(s + 4.*x) - 1.*s*(s + 2.*(5.*t + x))) + Power(ml,2)*t*(Power(MOut,2)*(2.*t*x*(-2.*t + x) - 4.*s*(Power(t,2) - 1.*Power(x,2))) + s*(t*(10.*Power(t,2) - 4.*t*x - 3.*Power(x,2)) + 4.*s*(Power(t,2) - 1.*Power(x,2)))) + Power(ml,4)*(-4.*Power(MOut,4)*Power(x,2) + s*t*(-6.*s*t - 20.*Power(t,2) + 9.*Power(x,2)) + 2.*Power(MOut,2)*(2.*t*(3.*t - 1.*x)*x + s*(3.*Power(t,2) + 2.*Power(x,2)))) + Power(MIn,4)*(4.*Power(ml,8) + Power(ml,4)*(-3.*Power(s,2) + 12.*Power(t,2) + 5.*s*(t - 2.*x) + 2.*Power(MOut,2)*(s + 2.*t - 2.*x)) + Power(ml,6)*(6.*Power(MOut,2) + s - 12.*t + 8.*x) - 3.*s*t*(-2.*Power(MOut,2)*t + s*t + 3.*Power(t,2) - 2.*t*x + Power(x,2)) - 1.*Power(ml,2)*(2.*Power(s,2)*t + 4.*t*(Power(t,2) + 2.*t*x - 1.*Power(x,2)) + 2.*Power(MOut,2)*(5.*Power(t,2) + 2.*t*x - 1.*Power(x,2)) + s*(-3.*Power(t,2) + 4.*t*x + x*(-4.*Power(MOut,2) + 3.*x)))) + Power(MIn,2)*(-1.*Power(ml,8)*(4.*Power(MOut,2) + 5.*s + 4.*x) + s*Power(t,2)*(-4.*Power(MOut,2)*t + 3.*s*t + 7.*Power(t,2) - 6.*t*x + 3.*Power(x,2)) + Power(ml,6)*(3.*Power(s,2) + 8.*s*t + 10.*s*x + 12.*t*x - 2.*Power(x,2) - 2.*Power(MOut,2)*(s - 6.*t + 4.*x)) + Power(ml,4)*(-3.*Power(s,2)*t + s*(6.*Power(t,2) - 10.*t*x + x*(-4.*Power(MOut,2) + 7.*x)) + 4.*(Power(MOut,4)*x + t*x*(-3.*t + x) + Power(MOut,2)*(-3.*Power(t,2) + Power(x,2)))) + Power(ml,2)*(Power(MOut,2)*(s*(6.*Power(t,2) - 4.*t*x - 4.*Power(x,2)) + 4.*t*(Power(t,2) + 2.*t*x - 1.*Power(x,2))) + t*(2.*t*(2.*t - 1.*x)*x + Power(s,2)*(-3.*t + 4.*x) + s*(-16.*Power(t,2) + 6.*t*x + 6.*Power(x,2))))))*C0C(Power(MIn,2),Power(ml,2),t,x,0.,Power(ml,2)))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*s*(-1.*Power(MIn,2) - 2.*Power(ml,2) - 1.*Power(MOut,2) + s + 2.*t)*(Power(MIn,4) + Power(MOut,4) + Power(s,2) + 2.*s*x + 2.*Power(x,2) - 2.*Power(MIn,2)*(s + x) - 2.*Power(MOut,2)*(s + x))*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))) - (Complex(0.,0.0015831434944115277)*(4.*Power(ml,2) - 1.*s)*s*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 2.*t)*(-1.*Power(MIn,2) - 1.*Power(MOut,2) + s + 2.*x)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))) - (Complex(0.,0.0015831434944115277)*(Power(MIn,10)*s + 2.*Power(ml,10)*s - 1.*s*Power(s + t,3)*(Power(MOut,4) + Power(s,2) + 3.*s*t + 2.*Power(t,2) + 2.*s*x + 2.*t*x + Power(x,2) - 1.*Power(MOut,2)*(2.*s + 3.*t + 2.*x)) + Power(MIn,8)*(-1.*s*(-3.*Power(MOut,2) + 5.*s + 6.*t + 2.*x) + Power(ml,2)*(-4.*Power(MOut,2) + 6.*s + 4.*x)) + Power(ml,8)*(4.*Power(MOut,4) - 1.*Power(MOut,2)*(9.*s + 4.*x) - 1.*s*(9.*s + 10.*t + 6.*x)) + Power(ml,6)*(-14.*Power(MOut,6) + Power(MOut,4)*(-7.*s + 12.*(-1.*t + x)) + s*(16.*Power(s,2) + 20.*Power(t,2) + 20.*t*x + 7.*Power(x,2) + 4.*s*(9.*t + 5.*x)) + Power(MOut,2)*(19.*Power(s,2) + 2.*x*(6.*t + x) + s*(24.*t + 26.*x))) + Power(ml,2)*(2.*Power(MOut,6)*(3.*Power(s,2) + 4.*s*t + Power(t,2)) - 1.*Power(MOut,4)*(9.*Power(s,3) + 4.*Power(t,2)*(t + x) + 3.*s*t*(7.*t + 4.*x) + 2.*Power(s,2)*(13.*t + 6.*x)) + Power(MOut,2)*(-3.*Power(s,4) + 2.*Power(t,2)*x*(2.*t + x) + Power(s,3)*(-6.*t + 2.*x) + 2.*s*t*x*(3.*t + 2.*x) + Power(s,2)*(-3.*Power(t,2) + 4.*t*x + 6.*Power(x,2))) + s*(s + t)*(6.*Power(s,3) + 2.*Power(s,2)*(11.*t + 6.*x) + s*(26.*Power(t,2) + 24.*t*x + 5.*Power(x,2)) + t*(10.*Power(t,2) + 12.*t*x + 9.*Power(x,2)))) + Power(MIn,4)*(-4.*Power(ml,6)*(3.*Power(MOut,2) - 4.*s - 3.*x) + 6.*Power(ml,4)*(4.*Power(MOut,4) - 7.*Power(s,2) + Power(MOut,2)*(3.*s + 4.*t - 4.*x) - 4.*t*x - 8.*s*(t + x)) - 1.*s*(s + t)*(3.*Power(MOut,4) + 10.*Power(s,2) + 26.*s*t + 16.*Power(t,2) + 12.*s*x + 12.*t*x + 3.*Power(x,2) - 3.*Power(MOut,2)*(5.*s + 6.*t + 2.*x)) + Power(ml,2)*(2.*Power(MOut,6) + 36.*Power(s,3) + 4.*t*x*(3.*t + x) + 12.*Power(s,2)*(7.*t + 4.*x) - 1.*Power(MOut,4)*(17.*s + 8.*t + 4.*x) + Power(MOut,2)*(-27.*Power(s,2) - 36.*s*t - 12.*Power(t,2) + 2.*s*x + 4.*t*x + 2.*Power(x,2)) + s*(48.*Power(t,2) + 60.*t*x + 9.*Power(x,2)))) - 1.*Power(ml,4)*(8.*Power(MOut,8) - 1.*Power(MOut,4)*(21.*Power(s,2) + 29.*s*t + 12.*Power(t,2) + 20.*s*x - 8.*t*x - 4.*Power(x,2)) - 4.*Power(MOut,6)*(2.*s + 3.*(t + x)) + Power(MOut,2)*(9.*Power(s,3) + 4.*t*x*(3.*t + x) + 3.*Power(s,2)*(9.*t + 10.*x) + 2.*s*(9.*Power(t,2) + 17.*t*x + 10.*Power(x,2))) + s*(14.*Power(s,3) + 24.*Power(s,2)*(2.*t + x) + s*(54.*Power(t,2) + 48.*t*x + 7.*Power(x,2)) + t*(20.*Power(t,2) + 24.*t*x + 15.*Power(x,2)))) + Power(MIn,6)*(-2.*Power(ml,4)*(6.*Power(MOut,2) - 7.*s - 6.*x) + 2.*Power(ml,2)*(Power(MOut,4) - 12.*Power(s,2) + Power(MOut,2)*(9.*s + 6.*t) - 1.*x*(6.*t + x) - 2.*s*(7.*t + 6.*x)) + s*(Power(MOut,4) + 10.*Power(s,2) + 14.*Power(t,2) + 8.*t*x + Power(x,2) + 8.*s*(3.*t + x) - 1.*Power(MOut,2)*(11.*s + 2.*(6.*t + x)))) + Power(MIn,2)*(Power(ml,8)*(-4.*Power(MOut,2) + 9.*s + 4.*x) + s*Power(s + t,2)*(3.*Power(MOut,4) + 5.*Power(s,2) + 14.*s*t + 9.*Power(t,2) + 8.*s*x + 8.*t*x + 3.*Power(x,2) - 3.*Power(MOut,2)*(3.*s + 4.*t + 2.*x)) + 2.*Power(ml,6)*(13.*Power(MOut,4) - 16.*Power(s,2) - 1.*x*(6.*t + x) - 3.*Power(MOut,2)*(s - 2.*t + 4.*x) - 2.*s*(9.*t + 8.*x)) + Power(ml,4)*(-4.*Power(MOut,6) + 42.*Power(s,3) - 1.*Power(MOut,4)*(49.*s + 36.*t) + 4.*t*x*(3.*t + x) + 12.*Power(s,2)*(8.*t + 5.*x) + s*(54.*Power(t,2) + 72.*t*x + 7.*Power(x,2)) + Power(MOut,2)*(3.*Power(s,2) + 54.*s*x + 4.*(-3.*Power(t,2) + 8.*t*x + Power(x,2)))) - 2.*Power(ml,2)*(12.*Power(s,4) + 2.*Power(MOut,6)*(2.*s + t) + Power(t,2)*x*(2.*t + x) + Power(s,3)*(42.*t + 20.*x) - 1.*Power(MOut,4)*(12.*Power(s,2) + 19.*s*t + 5.*Power(t,2) + 6.*s*x + 4.*t*x) + 6.*Power(s,2)*(8.*Power(t,2) + 7.*t*x + Power(x,2)) + 3.*s*t*(6.*Power(t,2) + 8.*t*x + 3.*Power(x,2)) + Power(MOut,2)*(-8.*Power(s,3) + Power(s,2)*(-15.*t + 2.*x) + 2.*t*(-1.*Power(t,2) + 2.*t*x + Power(x,2)) + s*(-9.*Power(t,2) + 4.*t*x + 2.*Power(x,2))))))*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),0.,x))/((Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*(2.*Power(ml,10)*s + 4.*Power(MIn,4)*Power(ml,4)*(Power(MOut,2) - 1.*x)*x + s*Power(Power(MOut,2) - 1.*t,3)*(-1.*Power(MOut,2)*t + s*t + 2.*Power(t,2) - 2.*t*x + Power(x,2)) + Power(ml,6)*(-6.*Power(MOut,6) + Power(MOut,4)*(s - 12.*t + 8.*x) + s*(4.*s*t + 20.*Power(t,2) + 4.*t*x - 5.*Power(x,2)) + Power(MOut,2)*(3.*Power(s,2) + 8.*s*t + 10.*s*x + 12.*t*x - 2.*Power(x,2))) + Power(ml,8)*(4.*Power(MOut,4) - 1.*Power(MOut,2)*(5.*s + 4.*x) - 1.*s*(s + 2.*(5.*t + x))) + Power(MIn,2)*(s*Power(Power(MOut,2) - 1.*t,4) + Power(ml,8)*(-4.*Power(MOut,2) + s + 4.*x) + 2.*Power(ml,6)*(3.*Power(MOut,4) - 2.*s*t + x*(-6.*t + x) - 1.*Power(MOut,2)*(s - 6.*t + 4.*x)) - 2.*Power(ml,2)*(Power(MOut,2) - 1.*t)*(Power(MOut,6) + Power(MOut,4)*(s - 3.*t) + t*x*(-2.*t + x) - 2.*s*(Power(t,2) - 1.*Power(x,2)) + Power(MOut,2)*(2.*Power(t,2) + s*(t - 2.*x) + 2.*t*x - 1.*Power(x,2))) + 2.*Power(ml,4)*(Power(MOut,4)*(s + 2.*t - 2.*x) + 2.*t*(3.*t - 1.*x)*x - 2.*Power(MOut,2)*(3.*Power(t,2) + (s - 1.*x)*x) + s*(3.*Power(t,2) + 2.*Power(x,2)))) + Power(ml,2)*(2.*Power(MOut,10) - 1.*Power(MOut,8)*(3.*s + 8.*t) + Power(MOut,6)*(Power(s,2) + 10.*Power(t,2) + 4.*t*x - 2.*Power(x,2) + 2.*s*(3.*t + x)) + s*t*(t*(10.*Power(t,2) - 4.*t*x - 3.*Power(x,2)) + 4.*s*(Power(t,2) - 1.*Power(x,2))) - 1.*Power(MOut,4)*(2.*Power(s,2)*t + 4.*t*(Power(t,2) + 2.*t*x - 1.*Power(x,2)) + s*(-3.*Power(t,2) + 4.*t*x + 3.*Power(x,2))) + Power(MOut,2)*t*(2.*t*(2.*t - 1.*x)*x + Power(s,2)*(-3.*t + 4.*x) + s*(-16.*Power(t,2) + 6.*t*x + 6.*Power(x,2)))) + Power(ml,4)*(Power(MOut,6)*(5.*s - 4.*t) + Power(MOut,4)*(-3.*Power(s,2) + 12.*Power(t,2) + 5.*s*(t - 2.*x)) + s*t*(-6.*s*t - 20.*Power(t,2) + 9.*Power(x,2)) + Power(MOut,2)*(-3.*Power(s,2)*t + 4.*t*x*(-3.*t + x) + s*(6.*Power(t,2) - 10.*t*x + 7.*Power(x,2)))))*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),0.,x))/((Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*s*(-1.*Power(MIn,6)*s - 2.*Power(ml,6)*s + Power(MIn,4)*(Power(ml,2)*(6.*Power(MOut,2) - 4.*s - 6.*x) + s*(-4.*Power(MOut,2) + 3.*s + 4.*t + 3.*x)) + Power(ml,4)*(5.*Power(s,2) + 8.*Power(x,2) + 6.*s*(t + 2.*x) - 1.*Power(MOut,2)*(5.*s + 8.*x)) + s*(-1.*Power(MOut,6) + Power(s,3) + 2.*Power(t,3) + 4.*Power(t,2)*x + 3.*t*Power(x,2) + Power(x,3) + Power(s,2)*(4.*t + 3.*x) + Power(MOut,4)*(3.*s + 4.*t + 3.*x) + s*(5.*Power(t,2) + 7.*t*x + 3.*Power(x,2)) - 1.*Power(MOut,2)*(3.*Power(s,2) + 8.*s*t + 5.*Power(t,2) + 6.*s*x + 7.*t*x + 3.*Power(x,2))) - 1.*Power(ml,2)*(4.*Power(s,3) + 4.*Power(x,2)*(2.*t + x) + Power(MOut,4)*(4.*s + 6.*x) + Power(s,2)*(10.*t + 13.*x) - 1.*Power(MOut,2)*(8.*Power(s,2) + 10.*s*t + 19.*s*x + 8.*t*x + 10.*Power(x,2)) + s*(6.*Power(t,2) + 16.*t*x + 13.*Power(x,2))) + Power(MIn,2)*(Power(ml,4)*(8.*Power(MOut,2) - 5.*s - 8.*x) - 1.*s*(4.*Power(MOut,4) + 3.*Power(s,2) + 8.*s*t + 5.*Power(t,2) + 6.*s*x + 7.*t*x + 3.*Power(x,2) - 1.*Power(MOut,2)*(7.*s + 9.*t + 7.*x)) + Power(ml,2)*(6.*Power(MOut,4) + 8.*Power(s,2) + 10.*s*t + 19.*s*x + 8.*t*x + 10.*Power(x,2) - 1.*Power(MOut,2)*(15.*s + 8.*t + 16.*x))))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))) - (Complex(0.,0.0015831434944115277)*s*(-2.*Power(ml,6)*s + 2.*Power(MIn,4)*Power(ml,2)*(Power(MOut,2) - 1.*x) + s*(t - 1.*x)*(-1.*Power(MOut,2)*t + s*t + 2.*Power(t,2) - 2.*t*x + Power(x,2)) + Power(ml,4)*(Power(s,2) + 6.*s*t + 4.*s*x + 8.*Power(x,2) - 1.*Power(MOut,2)*(s + 8.*x)) + Power(MIn,2)*(Power(ml,4)*(8.*Power(MOut,2) - 1.*s - 8.*x) + s*(Power(MOut,2) - 1.*t)*(t - 1.*x) + Power(ml,2)*(2.*Power(MOut,4) + 2.*s*t - 1.*Power(MOut,2)*(3.*s + 8.*t) + 3.*s*x + 8.*t*x - 2.*Power(x,2))) - 1.*Power(ml,2)*(2.*Power(MOut,4)*x + 4.*(2.*t - 1.*x)*Power(x,2) + Power(s,2)*(2.*t + x) - 1.*Power(MOut,2)*(2.*s*t + 3.*s*x + 8.*t*x - 2.*Power(x,2)) + s*(6.*Power(t,2) + Power(x,2))))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))

==> anc/M_H_uv_Monopole_Dipole.txt <==
1.0/ml * ((Complex(0.,0.0031662869888230555)*ml*(Power(MIn,2)*y - 1.*Power(MOut,2)*y + s*y - 1.*Power(MIn,2)*z + Power(MOut,2)*z + s*z)*B0C(Power(ml,2),0.,Power(ml,2)))/((4.*Power(ml,2) - 1.*s)*s*y*z) + (Complex(0.,0.0031662869888230555)*ml*(Power(MIn,2) - 1.*Power(MOut,2) - 1.*s)*B0C(Power(ml,2),Power(ml,2),y))/((4.*Power(ml,2) - 1.*s)*s*y) - (Complex(0.,0.0031662869888230555)*ml*(Power(MIn,2) - 1.*Power(MOut,2) + s)*B0C(Power(ml,2),Power(ml,2),z))/((4.*Power(ml,2) - 1.*s)*s*z) - (Complex(0.,0.0031662869888230555)*ml*(-2.*Power(MIn,2) - 2.*Power(MOut,2) + 2.*s + 4.*x)*B0C(s,0.,0.))/((4.*Power(ml,2) - 1.*s)*y*z) + (Complex(0.,0.0031662869888230555)*ml*(-2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + 2.*Power(s,2) + 4.*s*x - 2.*Power(MIn,2)*y + 2.*Power(MOut,2)*y - 2.*s*y)*B0C(s,0.,y))/((4.*Power(ml,2) - 1.*s)*s*y*z) + (Complex(0.,0.0031662869888230555)*ml*(-2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + 2.*Power(s,2) + 4.*s*x + 2.*Power(MIn,2)*z - 2.*Power(MOut,2)*z - 2.*s*z)*B0C(s,0.,z))/((4.*Power(ml,2) - 1.*s)*s*y*z) - (Complex(0.,0.0031662869888230555)*ml*(-2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + 2.*Power(s,2) + 4.*s*x - 2.*Power(MIn,2)*y + 2.*Power(MOut,2)*y - 2.*s*y + 2.*Power(MIn,2)*z - 2.*Power(MOut,2)*z - 2.*s*z)*B0C(s,y,z))/((4.*Power(ml,2) - 1.*s)*s*y*z) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2)*Power(ml,2) + Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MOut,4) + Power(MIn,2)*s + Power(ml,2)*s + 2.*Power(MOut,2)*s - 1.*Power(s,2) - 1.*Power(MIn,2)*t + Power(MOut,2)*t - 1.*s*t)*x*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,0.,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) - (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,2)*Power(ml,2) + Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MOut,4) + Power(MIn,2)*s + Power(ml,2)*s + 2.*Power(MOut,2)*s - 1.*Power(s,2) - 1.*Power(MIn,2)*t + Power(MOut,2)*t - 1.*s*t)*(-2.*x + 2.*y)*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,y,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) + (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,4) + Power(MIn,2)*Power(ml,2) - 1.*Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s + Power(ml,2)*s - 1.*Power(MIn,2)*t + Power(MOut,2)*t - 1.*s*t)*x*C0C(Power(MIn,2),Power(ml,2),t,x,0.,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) + (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,4) + Power(MIn,2)*Power(ml,2) - 1.*Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MIn,2)*s + Power(ml,2)*s - 1.*Power(MIn,2)*t + Power(MOut,2)*t - 1.*s*t)*(-2.*x + 2.*y)*C0C(Power(MIn,2),Power(ml,2),t,x,y,Power(ml,2)))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) - 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,2) + 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2))*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,0.))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) - 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,2) + 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*z)*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) - 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,2) + 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*y)*C0C(Power(MIn,2),Power(MOut,2),s,y,x,0.))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) - 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,2) + 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,4) + Power(MOut,4) - 2.*Power(MIn,2)*s - 2.*Power(MOut,2)*s + Power(s,2) - 2.*Power(MIn,2)*x - 2.*Power(MOut,2)*x + 2.*s*x + 2.*Power(x,2) - 2.*x*y - 2.*x*z + 2.*y*z)*C0C(Power(MIn,2),Power(MOut,2),s,y,x,z))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*ml*(8.*Power(MIn,6)*Power(ml,4) - 8.*Power(MIn,4)*Power(ml,4)*Power(MOut,2) - 8.*Power(MIn,2)*Power(ml,4)*Power(MOut,4) + 8.*Power(ml,4)*Power(MOut,6) - 8.*Power(MIn,6)*Power(ml,2)*s - 48.*Power(MIn,4)*Power(ml,4)*s - 8.*Power(MIn,2)*Power(ml,6)*s - 8.*Power(ml,6)*Power(MOut,2)*s - 48.*Power(ml,4)*Power(MOut,4)*s - 8.*Power(ml,2)*Power(MOut,6)*s + Power(MIn,6)*Power(s,2) + 28.*Power(MIn,4)*Power(ml,2)*Power(s,2) + 56.*Power(MIn,2)*Power(ml,4)*Power(s,2) - 8.*Power(ml,6)*Power(s,2) - 1.*Power(MIn,4)*Power(MOut,2)*Power(s,2) + 56.*Power(ml,4)*Power(MOut,2)*Power(s,2) - 1.*Power(MIn,2)*Power(MOut,4)*Power(s,2) + 28.*Power(ml,2)*Power(MOut,4)*Power(s,2) + Power(MOut,6)*Power(s,2) - 3.*Power(MIn,4)*Power(s,3) - 28.*Power(MIn,2)*Power(ml,2)*Power(s,3) - 12.*Power(ml,4)*Power(s,3) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,3) - 28.*Power(ml,2)*Power(MOut,2)*Power(s,3) - 3.*Power(MOut,4)*Power(s,3) + 3.*Power(MIn,2)*Power(s,4) + 8.*Power(ml,2)*Power(s,4) + 3.*Power(MOut,2)*Power(s,4) - 1.*Power(s,5) + 8.*Power(MIn,4)*Power(ml,2)*s*t + 16.*Power(MIn,2)*Power(ml,4)*s*t + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*t + 16.*Power(ml,4)*Power(MOut,2)*s*t + 8.*Power(ml,2)*Power(MOut,4)*s*t + 16.*Power(ml,4)*Power(s,2)*t - 4.*Power(MIn,2)*Power(s,3)*t - 16.*Power(ml,2)*Power(s,3)*t - 4.*Power(MOut,2)*Power(s,3)*t + 4.*Power(s,4)*t - 8.*Power(MIn,2)*Power(ml,2)*s*Power(t,2) - 8.*Power(ml,2)*Power(MOut,2)*s*Power(t,2) - 8.*Power(ml,2)*Power(s,2)*Power(t,2) + 4.*Power(s,3)*Power(t,2) - 16.*Power(MIn,4)*Power(ml,4)*x + 32.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*x - 16.*Power(ml,4)*Power(MOut,4)*x + 16.*Power(MIn,4)*Power(ml,2)*s*x + 48.*Power(MIn,2)*Power(ml,4)*s*x + 16.*Power(ml,6)*s*x - 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*x + 48.*Power(ml,4)*Power(MOut,2)*s*x + 16.*Power(ml,2)*Power(MOut,4)*s*x - 2.*Power(MIn,4)*Power(s,2)*x - 32.*Power(MIn,2)*Power(ml,2)*Power(s,2)*x - 32.*Power(ml,4)*Power(s,2)*x + 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*x - 32.*Power(ml,2)*Power(MOut,2)*Power(s,2)*x - 2.*Power(MOut,4)*Power(s,2)*x + 4.*Power(MIn,2)*Power(s,3)*x + 16.*Power(ml,2)*Power(s,3)*x + 4.*Power(MOut,2)*Power(s,3)*x - 2.*Power(s,4)*x - 16.*Power(MIn,2)*Power(ml,2)*s*t*x - 32.*Power(ml,4)*s*t*x - 16.*Power(ml,2)*Power(MOut,2)*s*t*x + 16.*Power(ml,2)*Power(s,2)*t*x + 16.*Power(ml,2)*s*Power(t,2)*x)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),0.))/((4.*Power(ml,2) - 1.*s)*(Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*ml*(8.*Power(MIn,6)*Power(ml,4)*s - 8.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*s - 8.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*s + 8.*Power(ml,4)*Power(MOut,6)*s - 8.*Power(MIn,6)*Power(ml,2)*Power(s,2) - 48.*Power(MIn,4)*Power(ml,4)*Power(s,2) - 8.*Power(MIn,2)*Power(ml,6)*Power(s,2) - 8.*Power(ml,6)*Power(MOut,2)*Power(s,2) - 48.*Power(ml,4)*Power(MOut,4)*Power(s,2) - 8.*Power(ml,2)*Power(MOut,6)*Power(s,2) + Power(MIn,6)*Power(s,3) + 28.*Power(MIn,4)*Power(ml,2)*Power(s,3) + 56.*Power(MIn,2)*Power(ml,4)*Power(s,3) - 8.*Power(ml,6)*Power(s,3) - 1.*Power(MIn,4)*Power(MOut,2)*Power(s,3) + 56.*Power(ml,4)*Power(MOut,2)*Power(s,3) - 1.*Power(MIn,2)*Power(MOut,4)*Power(s,3) + 28.*Power(ml,2)*Power(MOut,4)*Power(s,3) + Power(MOut,6)*Power(s,3) - 3.*Power(MIn,4)*Power(s,4) - 28.*Power(MIn,2)*Power(ml,2)*Power(s,4) - 12.*Power(ml,4)*Power(s,4) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,4) - 28.*Power(ml,2)*Power(MOut,2)*Power(s,4) - 3.*Power(MOut,4)*Power(s,4) + 3.*Power(MIn,2)*Power(s,5) + 8.*Power(ml,2)*Power(s,5) + 3.*Power(MOut,2)*Power(s,5) - 1.*Power(s,6) + 8.*Power(MIn,4)*Power(ml,2)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,4)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*t + 16.*Power(ml,4)*Power(MOut,2)*Power(s,2)*t + 8.*Power(ml,2)*Power(MOut,4)*Power(s,2)*t + 16.*Power(ml,4)*Power(s,3)*t - 4.*Power(MIn,2)*Power(s,4)*t - 16.*Power(ml,2)*Power(s,4)*t - 4.*Power(MOut,2)*Power(s,4)*t + 4.*Power(s,5)*t - 8.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(s,3)*Power(t,2) + 4.*Power(s,4)*Power(t,2) - 16.*Power(MIn,4)*Power(ml,4)*s*x + 32.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*x - 16.*Power(ml,4)*Power(MOut,4)*s*x + 16.*Power(MIn,4)*Power(ml,2)*Power(s,2)*x + 48.*Power(MIn,2)*Power(ml,4)*Power(s,2)*x + 16.*Power(ml,6)*Power(s,2)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*x + 48.*Power(ml,4)*Power(MOut,2)*Power(s,2)*x + 16.*Power(ml,2)*Power(MOut,4)*Power(s,2)*x - 2.*Power(MIn,4)*Power(s,3)*x - 32.*Power(MIn,2)*Power(ml,2)*Power(s,3)*x - 32.*Power(ml,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*x - 32.*Power(ml,2)*Power(MOut,2)*Power(s,3)*x - 2.*Power(MOut,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(s,4)*x + 16.*Power(ml,2)*Power(s,4)*x + 4.*Power(MOut,2)*Power(s,4)*x - 2.*Power(s,5)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*x - 32.*Power(ml,4)*Power(s,2)*t*x - 16.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*x + 16.*Power(ml,2)*Power(s,3)*t*x + 16.*Power(ml,2)*Power(s,2)*Power(t,2)*x + 8.*Power(MIn,6)*Power(ml,4)*y - 24.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*y + 24.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*y - 8.*Power(ml,4)*Power(MOut,6)*y - 2.*Power(MIn,6)*Power(ml,2)*s*y + 8.*Power(MIn,2)*Power(ml,6)*s*y + 18.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*s*y - 16.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*y - 8.*Power(ml,6)*Power(MOut,2)*s*y - 22.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*s*y + 16.*Power(ml,4)*Power(MOut,4)*s*y + 6.*Power(ml,2)*Power(MOut,6)*s*y - 4.*Power(MIn,4)*Power(ml,2)*Power(s,2)*y - 10.*Power(MIn,2)*Power(ml,4)*Power(s,2)*y + 8.*Power(ml,6)*Power(s,2)*y - 2.*Power(MIn,4)*Power(MOut,2)*Power(s,2)*y + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*y - 2.*Power(ml,4)*Power(MOut,2)*Power(s,2)*y + 6.*Power(MIn,2)*Power(MOut,4)*Power(s,2)*y - 12.*Power(ml,2)*Power(MOut,4)*Power(s,2)*y + 6.*Power(MIn,2)*Power(ml,2)*Power(s,3)*y - 6.*Power(ml,4)*Power(s,3)*y - 6.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*y + 6.*Power(ml,2)*Power(MOut,2)*Power(s,3)*y - 8.*Power(MIn,4)*Power(ml,2)*s*t*y - 16.*Power(MIn,2)*Power(ml,4)*s*t*y + 16.*Power(ml,4)*Power(MOut,2)*s*t*y + 8.*Power(ml,2)*Power(MOut,4)*s*t*y + 2.*Power(MIn,4)*Power(s,2)*t*y + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*y - 16.*Power(ml,4)*Power(s,2)*t*y - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*t*y - 28.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*y - 6.*Power(MOut,4)*Power(s,2)*t*y + 4.*Power(MIn,2)*Power(s,3)*t*y + 20.*Power(ml,2)*Power(s,3)*t*y + 12.*Power(MOut,2)*Power(s,3)*t*y - 6.*Power(s,4)*t*y + 8.*Power(MIn,2)*Power(ml,2)*s*Power(t,2)*y - 8.*Power(ml,2)*Power(MOut,2)*s*Power(t,2)*y - 2.*Power(MIn,2)*Power(s,2)*Power(t,2)*y + 8.*Power(ml,2)*Power(s,2)*Power(t,2)*y + 6.*Power(MOut,2)*Power(s,2)*Power(t,2)*y - 6.*Power(s,3)*Power(t,2)*y - 4.*Power(MIn,4)*Power(ml,2)*s*x*y + 8.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*x*y - 4.*Power(ml,2)*Power(MOut,4)*s*x*y + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*x*y - 4.*Power(ml,4)*Power(s,2)*x*y - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*x*y + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*x*y + 4.*Power(MIn,2)*Power(s,2)*t*x*y + 8.*Power(ml,2)*Power(s,2)*t*x*y + 4.*Power(MOut,2)*Power(s,2)*t*x*y - 4.*Power(s,3)*t*x*y - 4.*Power(s,2)*Power(t,2)*x*y + 2.*Power(MIn,6)*Power(ml,2)*Power(y,2) - 6.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*Power(y,2) + 6.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*Power(y,2) - 2.*Power(ml,2)*Power(MOut,6)*Power(y,2) + 2.*Power(MIn,2)*Power(ml,4)*s*Power(y,2) + 2.*Power(MIn,4)*Power(MOut,2)*s*Power(y,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*Power(y,2) - 2.*Power(ml,4)*Power(MOut,2)*s*Power(y,2) - 2.*Power(MIn,2)*Power(MOut,4)*s*Power(y,2) + 4.*Power(ml,2)*Power(MOut,4)*s*Power(y,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(y,2) + 2.*Power(ml,4)*Power(s,2)*Power(y,2) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*Power(y,2) - 2.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(y,2) - 2.*Power(MIn,4)*s*t*Power(y,2) - 4.*Power(MIn,2)*Power(ml,2)*s*t*Power(y,2) + 4.*Power(ml,2)*Power(MOut,2)*s*t*Power(y,2) + 2.*Power(MOut,4)*s*t*Power(y,2) - 4.*Power(ml,2)*Power(s,2)*t*Power(y,2) - 4.*Power(MOut,2)*Power(s,2)*t*Power(y,2) + 2.*Power(s,3)*t*Power(y,2) + 2.*Power(MIn,2)*s*Power(t,2)*Power(y,2) - 2.*Power(MOut,2)*s*Power(t,2)*Power(y,2) + 2.*Power(s,2)*Power(t,2)*Power(y,2))*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),y))/((4.*Power(ml,2) - 1.*s)*s*(Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*ml*(8.*Power(MIn,6)*Power(ml,4)*s - 8.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*s - 8.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*s + 8.*Power(ml,4)*Power(MOut,6)*s - 8.*Power(MIn,6)*Power(ml,2)*Power(s,2) - 48.*Power(MIn,4)*Power(ml,4)*Power(s,2) - 8.*Power(MIn,2)*Power(ml,6)*Power(s,2) - 8.*Power(ml,6)*Power(MOut,2)*Power(s,2) - 48.*Power(ml,4)*Power(MOut,4)*Power(s,2) - 8.*Power(ml,2)*Power(MOut,6)*Power(s,2) + Power(MIn,6)*Power(s,3) + 28.*Power(MIn,4)*Power(ml,2)*Power(s,3) + 56.*Power(MIn,2)*Power(ml,4)*Power(s,3) - 8.*Power(ml,6)*Power(s,3) - 1.*Power(MIn,4)*Power(MOut,2)*Power(s,3) + 56.*Power(ml,4)*Power(MOut,2)*Power(s,3) - 1.*Power(MIn,2)*Power(MOut,4)*Power(s,3) + 28.*Power(ml,2)*Power(MOut,4)*Power(s,3) + Power(MOut,6)*Power(s,3) - 3.*Power(MIn,4)*Power(s,4) - 28.*Power(MIn,2)*Power(ml,2)*Power(s,4) - 12.*Power(ml,4)*Power(s,4) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,4) - 28.*Power(ml,2)*Power(MOut,2)*Power(s,4) - 3.*Power(MOut,4)*Power(s,4) + 3.*Power(MIn,2)*Power(s,5) + 8.*Power(ml,2)*Power(s,5) + 3.*Power(MOut,2)*Power(s,5) - 1.*Power(s,6) + 8.*Power(MIn,4)*Power(ml,2)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,4)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*t + 16.*Power(ml,4)*Power(MOut,2)*Power(s,2)*t + 8.*Power(ml,2)*Power(MOut,4)*Power(s,2)*t + 16.*Power(ml,4)*Power(s,3)*t - 4.*Power(MIn,2)*Power(s,4)*t - 16.*Power(ml,2)*Power(s,4)*t - 4.*Power(MOut,2)*Power(s,4)*t + 4.*Power(s,5)*t - 8.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(s,3)*Power(t,2) + 4.*Power(s,4)*Power(t,2) - 16.*Power(MIn,4)*Power(ml,4)*s*x + 32.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*x - 16.*Power(ml,4)*Power(MOut,4)*s*x + 16.*Power(MIn,4)*Power(ml,2)*Power(s,2)*x + 48.*Power(MIn,2)*Power(ml,4)*Power(s,2)*x + 16.*Power(ml,6)*Power(s,2)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*x + 48.*Power(ml,4)*Power(MOut,2)*Power(s,2)*x + 16.*Power(ml,2)*Power(MOut,4)*Power(s,2)*x - 2.*Power(MIn,4)*Power(s,3)*x - 32.*Power(MIn,2)*Power(ml,2)*Power(s,3)*x - 32.*Power(ml,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*x - 32.*Power(ml,2)*Power(MOut,2)*Power(s,3)*x - 2.*Power(MOut,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(s,4)*x + 16.*Power(ml,2)*Power(s,4)*x + 4.*Power(MOut,2)*Power(s,4)*x - 2.*Power(s,5)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*x - 32.*Power(ml,4)*Power(s,2)*t*x - 16.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*x + 16.*Power(ml,2)*Power(s,3)*t*x + 16.*Power(ml,2)*Power(s,2)*Power(t,2)*x - 8.*Power(MIn,6)*Power(ml,4)*z + 24.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*z - 24.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*z + 8.*Power(ml,4)*Power(MOut,6)*z + 6.*Power(MIn,6)*Power(ml,2)*s*z + 16.*Power(MIn,4)*Power(ml,4)*s*z - 8.*Power(MIn,2)*Power(ml,6)*s*z - 22.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*s*z - 16.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*z + 8.*Power(ml,6)*Power(MOut,2)*s*z + 18.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*s*z - 2.*Power(ml,2)*Power(MOut,6)*s*z - 12.*Power(MIn,4)*Power(ml,2)*Power(s,2)*z - 2.*Power(MIn,2)*Power(ml,4)*Power(s,2)*z + 8.*Power(ml,6)*Power(s,2)*z + 6.*Power(MIn,4)*Power(MOut,2)*Power(s,2)*z + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*z - 10.*Power(ml,4)*Power(MOut,2)*Power(s,2)*z - 2.*Power(MIn,2)*Power(MOut,4)*Power(s,2)*z - 4.*Power(ml,2)*Power(MOut,4)*Power(s,2)*z + 6.*Power(MIn,2)*Power(ml,2)*Power(s,3)*z - 6.*Power(ml,4)*Power(s,3)*z - 6.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*z + 6.*Power(ml,2)*Power(MOut,2)*Power(s,3)*z + 8.*Power(MIn,4)*Power(ml,2)*s*t*z + 16.*Power(MIn,2)*Power(ml,4)*s*t*z - 16.*Power(ml,4)*Power(MOut,2)*s*t*z - 8.*Power(ml,2)*Power(MOut,4)*s*t*z - 6.*Power(MIn,4)*Power(s,2)*t*z - 28.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*z - 16.*Power(ml,4)*Power(s,2)*t*z - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*t*z + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*z + 2.*Power(MOut,4)*Power(s,2)*t*z + 12.*Power(MIn,2)*Power(s,3)*t*z + 20.*Power(ml,2)*Power(s,3)*t*z + 4.*Power(MOut,2)*Power(s,3)*t*z - 6.*Power(s,4)*t*z - 8.*Power(MIn,2)*Power(ml,2)*s*Power(t,2)*z + 8.*Power(ml,2)*Power(MOut,2)*s*Power(t,2)*z + 6.*Power(MIn,2)*Power(s,2)*Power(t,2)*z + 8.*Power(ml,2)*Power(s,2)*Power(t,2)*z - 2.*Power(MOut,2)*Power(s,2)*Power(t,2)*z - 6.*Power(s,3)*Power(t,2)*z - 4.*Power(MIn,4)*Power(ml,2)*s*x*z + 8.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*x*z - 4.*Power(ml,2)*Power(MOut,4)*s*x*z + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*x*z - 4.*Power(ml,4)*Power(s,2)*x*z - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*x*z + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*x*z + 4.*Power(MIn,2)*Power(s,2)*t*x*z + 8.*Power(ml,2)*Power(s,2)*t*x*z + 4.*Power(MOut,2)*Power(s,2)*t*x*z - 4.*Power(s,3)*t*x*z - 4.*Power(s,2)*Power(t,2)*x*z - 2.*Power(MIn,6)*Power(ml,2)*Power(z,2) + 6.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*Power(z,2) - 6.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*Power(z,2) + 2.*Power(ml,2)*Power(MOut,6)*Power(z,2) + 4.*Power(MIn,4)*Power(ml,2)*s*Power(z,2) - 2.*Power(MIn,2)*Power(ml,4)*s*Power(z,2) - 2.*Power(MIn,4)*Power(MOut,2)*s*Power(z,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*Power(z,2) + 2.*Power(ml,4)*Power(MOut,2)*s*Power(z,2) + 2.*Power(MIn,2)*Power(MOut,4)*s*Power(z,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(z,2) + 2.*Power(ml,4)*Power(s,2)*Power(z,2) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*Power(z,2) - 2.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(z,2) + 2.*Power(MIn,4)*s*t*Power(z,2) + 4.*Power(MIn,2)*Power(ml,2)*s*t*Power(z,2) - 4.*Power(ml,2)*Power(MOut,2)*s*t*Power(z,2) - 2.*Power(MOut,4)*s*t*Power(z,2) - 4.*Power(MIn,2)*Power(s,2)*t*Power(z,2) - 4.*Power(ml,2)*Power(s,2)*t*Power(z,2) + 2.*Power(s,3)*t*Power(z,2) - 2.*Power(MIn,2)*s*Power(t,2)*Power(z,2) + 2.*Power(MOut,2)*s*Power(t,2)*Power(z,2) + 2.*Power(s,2)*Power(t,2)*Power(z,2))*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),z))/((4.*Power(ml,2) - 1.*s)*s*(Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0015831434944115277)*ml*(8.*Power(MIn,6)*Power(ml,4)*s - 8.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*s - 8.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*s + 8.*Power(ml,4)*Power(MOut,6)*s - 8.*Power(MIn,6)*Power(ml,2)*Power(s,2) - 48.*Power(MIn,4)*Power(ml,4)*Power(s,2) - 8.*Power(MIn,2)*Power(ml,6)*Power(s,2) - 8.*Power(ml,6)*Power(MOut,2)*Power(s,2) - 48.*Power(ml,4)*Power(MOut,4)*Power(s,2) - 8.*Power(ml,2)*Power(MOut,6)*Power(s,2) + Power(MIn,6)*Power(s,3) + 28.*Power(MIn,4)*Power(ml,2)*Power(s,3) + 56.*Power(MIn,2)*Power(ml,4)*Power(s,3) - 8.*Power(ml,6)*Power(s,3) - 1.*Power(MIn,4)*Power(MOut,2)*Power(s,3) + 56.*Power(ml,4)*Power(MOut,2)*Power(s,3) - 1.*Power(MIn,2)*Power(MOut,4)*Power(s,3) + 28.*Power(ml,2)*Power(MOut,4)*Power(s,3) + Power(MOut,6)*Power(s,3) - 3.*Power(MIn,4)*Power(s,4) - 28.*Power(MIn,2)*Power(ml,2)*Power(s,4) - 12.*Power(ml,4)*Power(s,4) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,4) - 28.*Power(ml,2)*Power(MOut,2)*Power(s,4) - 3.*Power(MOut,4)*Power(s,4) + 3.*Power(MIn,2)*Power(s,5) + 8.*Power(ml,2)*Power(s,5) + 3.*Power(MOut,2)*Power(s,5) - 1.*Power(s,6) + 8.*Power(MIn,4)*Power(ml,2)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,4)*Power(s,2)*t + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*t + 16.*Power(ml,4)*Power(MOut,2)*Power(s,2)*t + 8.*Power(ml,2)*Power(MOut,4)*Power(s,2)*t + 16.*Power(ml,4)*Power(s,3)*t - 4.*Power(MIn,2)*Power(s,4)*t - 16.*Power(ml,2)*Power(s,4)*t - 4.*Power(MOut,2)*Power(s,4)*t + 4.*Power(s,5)*t - 8.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(t,2) - 8.*Power(ml,2)*Power(s,3)*Power(t,2) + 4.*Power(s,4)*Power(t,2) - 16.*Power(MIn,4)*Power(ml,4)*s*x + 32.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*x - 16.*Power(ml,4)*Power(MOut,4)*s*x + 16.*Power(MIn,4)*Power(ml,2)*Power(s,2)*x + 48.*Power(MIn,2)*Power(ml,4)*Power(s,2)*x + 16.*Power(ml,6)*Power(s,2)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*x + 48.*Power(ml,4)*Power(MOut,2)*Power(s,2)*x + 16.*Power(ml,2)*Power(MOut,4)*Power(s,2)*x - 2.*Power(MIn,4)*Power(s,3)*x - 32.*Power(MIn,2)*Power(ml,2)*Power(s,3)*x - 32.*Power(ml,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*x - 32.*Power(ml,2)*Power(MOut,2)*Power(s,3)*x - 2.*Power(MOut,4)*Power(s,3)*x + 4.*Power(MIn,2)*Power(s,4)*x + 16.*Power(ml,2)*Power(s,4)*x + 4.*Power(MOut,2)*Power(s,4)*x - 2.*Power(s,5)*x - 16.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*x - 32.*Power(ml,4)*Power(s,2)*t*x - 16.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*x + 16.*Power(ml,2)*Power(s,3)*t*x + 16.*Power(ml,2)*Power(s,2)*Power(t,2)*x + 8.*Power(MIn,6)*Power(ml,4)*y - 24.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*y + 24.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*y - 8.*Power(ml,4)*Power(MOut,6)*y - 2.*Power(MIn,6)*Power(ml,2)*s*y + 8.*Power(MIn,2)*Power(ml,6)*s*y + 18.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*s*y - 16.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*y - 8.*Power(ml,6)*Power(MOut,2)*s*y - 22.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*s*y + 16.*Power(ml,4)*Power(MOut,4)*s*y + 6.*Power(ml,2)*Power(MOut,6)*s*y - 4.*Power(MIn,4)*Power(ml,2)*Power(s,2)*y - 10.*Power(MIn,2)*Power(ml,4)*Power(s,2)*y + 8.*Power(ml,6)*Power(s,2)*y - 2.*Power(MIn,4)*Power(MOut,2)*Power(s,2)*y + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*y - 2.*Power(ml,4)*Power(MOut,2)*Power(s,2)*y + 6.*Power(MIn,2)*Power(MOut,4)*Power(s,2)*y - 12.*Power(ml,2)*Power(MOut,4)*Power(s,2)*y + 6.*Power(MIn,2)*Power(ml,2)*Power(s,3)*y - 6.*Power(ml,4)*Power(s,3)*y - 6.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*y + 6.*Power(ml,2)*Power(MOut,2)*Power(s,3)*y - 8.*Power(MIn,4)*Power(ml,2)*s*t*y - 16.*Power(MIn,2)*Power(ml,4)*s*t*y + 16.*Power(ml,4)*Power(MOut,2)*s*t*y + 8.*Power(ml,2)*Power(MOut,4)*s*t*y + 2.*Power(MIn,4)*Power(s,2)*t*y + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*y - 16.*Power(ml,4)*Power(s,2)*t*y - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*t*y - 28.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*y - 6.*Power(MOut,4)*Power(s,2)*t*y + 4.*Power(MIn,2)*Power(s,3)*t*y + 20.*Power(ml,2)*Power(s,3)*t*y + 12.*Power(MOut,2)*Power(s,3)*t*y - 6.*Power(s,4)*t*y + 8.*Power(MIn,2)*Power(ml,2)*s*Power(t,2)*y - 8.*Power(ml,2)*Power(MOut,2)*s*Power(t,2)*y - 2.*Power(MIn,2)*Power(s,2)*Power(t,2)*y + 8.*Power(ml,2)*Power(s,2)*Power(t,2)*y + 6.*Power(MOut,2)*Power(s,2)*Power(t,2)*y - 6.*Power(s,3)*Power(t,2)*y - 4.*Power(MIn,4)*Power(ml,2)*s*x*y + 8.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*x*y - 4.*Power(ml,2)*Power(MOut,4)*s*x*y + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*x*y - 4.*Power(ml,4)*Power(s,2)*x*y - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*x*y + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*x*y + 4.*Power(MIn,2)*Power(s,2)*t*x*y + 8.*Power(ml,2)*Power(s,2)*t*x*y + 4.*Power(MOut,2)*Power(s,2)*t*x*y - 4.*Power(s,3)*t*x*y - 4.*Power(s,2)*Power(t,2)*x*y + 2.*Power(MIn,6)*Power(ml,2)*Power(y,2) - 6.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*Power(y,2) + 6.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*Power(y,2) - 2.*Power(ml,2)*Power(MOut,6)*Power(y,2) + 2.*Power(MIn,2)*Power(ml,4)*s*Power(y,2) + 2.*Power(MIn,4)*Power(MOut,2)*s*Power(y,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*Power(y,2) - 2.*Power(ml,4)*Power(MOut,2)*s*Power(y,2) - 2.*Power(MIn,2)*Power(MOut,4)*s*Power(y,2) + 4.*Power(ml,2)*Power(MOut,4)*s*Power(y,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(y,2) + 2.*Power(ml,4)*Power(s,2)*Power(y,2) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*Power(y,2) - 2.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(y,2) - 2.*Power(MIn,4)*s*t*Power(y,2) - 4.*Power(MIn,2)*Power(ml,2)*s*t*Power(y,2) + 4.*Power(ml,2)*Power(MOut,2)*s*t*Power(y,2) + 2.*Power(MOut,4)*s*t*Power(y,2) - 4.*Power(ml,2)*Power(s,2)*t*Power(y,2) - 4.*Power(MOut,2)*Power(s,2)*t*Power(y,2) + 2.*Power(s,3)*t*Power(y,2) + 2.*Power(MIn,2)*s*Power(t,2)*Power(y,2) - 2.*Power(MOut,2)*s*Power(t,2)*Power(y,2) + 2.*Power(s,2)*Power(t,2)*Power(y,2) - 8.*Power(MIn,6)*Power(ml,4)*z + 24.*Power(MIn,4)*Power(ml,4)*Power(MOut,2)*z - 24.*Power(MIn,2)*Power(ml,4)*Power(MOut,4)*z + 8.*Power(ml,4)*Power(MOut,6)*z + 6.*Power(MIn,6)*Power(ml,2)*s*z + 16.*Power(MIn,4)*Power(ml,4)*s*z - 8.*Power(MIn,2)*Power(ml,6)*s*z - 22.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*s*z - 16.*Power(MIn,2)*Power(ml,4)*Power(MOut,2)*s*z + 8.*Power(ml,6)*Power(MOut,2)*s*z + 18.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*s*z - 2.*Power(ml,2)*Power(MOut,6)*s*z - 12.*Power(MIn,4)*Power(ml,2)*Power(s,2)*z - 2.*Power(MIn,2)*Power(ml,4)*Power(s,2)*z + 8.*Power(ml,6)*Power(s,2)*z + 6.*Power(MIn,4)*Power(MOut,2)*Power(s,2)*z + 16.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*Power(s,2)*z - 10.*Power(ml,4)*Power(MOut,2)*Power(s,2)*z - 2.*Power(MIn,2)*Power(MOut,4)*Power(s,2)*z - 4.*Power(ml,2)*Power(MOut,4)*Power(s,2)*z + 6.*Power(MIn,2)*Power(ml,2)*Power(s,3)*z - 6.*Power(ml,4)*Power(s,3)*z - 6.*Power(MIn,2)*Power(MOut,2)*Power(s,3)*z + 6.*Power(ml,2)*Power(MOut,2)*Power(s,3)*z + 8.*Power(MIn,4)*Power(ml,2)*s*t*z + 16.*Power(MIn,2)*Power(ml,4)*s*t*z - 16.*Power(ml,4)*Power(MOut,2)*s*t*z - 8.*Power(ml,2)*Power(MOut,4)*s*t*z - 6.*Power(MIn,4)*Power(s,2)*t*z - 28.*Power(MIn,2)*Power(ml,2)*Power(s,2)*t*z - 16.*Power(ml,4)*Power(s,2)*t*z - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*t*z + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*t*z + 2.*Power(MOut,4)*Power(s,2)*t*z + 12.*Power(MIn,2)*Power(s,3)*t*z + 20.*Power(ml,2)*Power(s,3)*t*z + 4.*Power(MOut,2)*Power(s,3)*t*z - 6.*Power(s,4)*t*z - 8.*Power(MIn,2)*Power(ml,2)*s*Power(t,2)*z + 8.*Power(ml,2)*Power(MOut,2)*s*Power(t,2)*z + 6.*Power(MIn,2)*Power(s,2)*Power(t,2)*z + 8.*Power(ml,2)*Power(s,2)*Power(t,2)*z - 2.*Power(MOut,2)*Power(s,2)*Power(t,2)*z - 6.*Power(s,3)*Power(t,2)*z - 4.*Power(MIn,4)*Power(ml,2)*s*x*z + 8.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*x*z - 4.*Power(ml,2)*Power(MOut,4)*s*x*z + 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*x*z - 4.*Power(ml,4)*Power(s,2)*x*z - 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*x*z + 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*x*z + 4.*Power(MIn,2)*Power(s,2)*t*x*z + 8.*Power(ml,2)*Power(s,2)*t*x*z + 4.*Power(MOut,2)*Power(s,2)*t*x*z - 4.*Power(s,3)*t*x*z - 4.*Power(s,2)*Power(t,2)*x*z + 4.*Power(MIn,4)*Power(ml,2)*s*y*z - 8.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*y*z + 4.*Power(ml,2)*Power(MOut,4)*s*y*z - 4.*Power(MIn,2)*Power(ml,2)*Power(s,2)*y*z + 4.*Power(ml,4)*Power(s,2)*y*z + 4.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*y*z - 4.*Power(ml,2)*Power(MOut,2)*Power(s,2)*y*z - 4.*Power(MIn,2)*Power(s,2)*t*y*z - 8.*Power(ml,2)*Power(s,2)*t*y*z - 4.*Power(MOut,2)*Power(s,2)*t*y*z + 4.*Power(s,3)*t*y*z + 4.*Power(s,2)*Power(t,2)*y*z - 2.*Power(MIn,6)*Power(ml,2)*Power(z,2) + 6.*Power(MIn,4)*Power(ml,2)*Power(MOut,2)*Power(z,2) - 6.*Power(MIn,2)*Power(ml,2)*Power(MOut,4)*Power(z,2) + 2.*Power(ml,2)*Power(MOut,6)*Power(z,2) + 4.*Power(MIn,4)*Power(ml,2)*s*Power(z,2) - 2.*Power(MIn,2)*Power(ml,4)*s*Power(z,2) - 2.*Power(MIn,4)*Power(MOut,2)*s*Power(z,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2)*s*Power(z,2) + 2.*Power(ml,4)*Power(MOut,2)*s*Power(z,2) + 2.*Power(MIn,2)*Power(MOut,4)*s*Power(z,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(s,2)*Power(z,2) + 2.*Power(ml,4)*Power(s,2)*Power(z,2) + 2.*Power(MIn,2)*Power(MOut,2)*Power(s,2)*Power(z,2) - 2.*Power(ml,2)*Power(MOut,2)*Power(s,2)*Power(z,2) + 2.*Power(MIn,4)*s*t*Power(z,2) + 4.*Power(MIn,2)*Power(ml,2)*s*t*Power(z,2) - 4.*Power(ml,2)*Power(MOut,2)*s*t*Power(z,2) - 2.*Power(MOut,4)*s*t*Power(z,2) - 4.*Power(MIn,2)*Power(s,2)*t*Power(z,2) - 4.*Power(ml,2)*Power(s,2)*t*Power(z,2) + 2.*Power(s,3)*t*Power(z,2) - 2.*Power(MIn,2)*s*Power(t,2)*Power(z,2) + 2.*Power(MOut,2)*s*Power(t,2)*Power(z,2) + 2.*Power(s,2)*Power(t,2)*Power(z,2))*C0C(Power(ml,2),Power(ml,2),s,y,Power(ml,2),z))/((4.*Power(ml,2) - 1.*s)*s*(Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,4) + Power(MIn,2)*Power(ml,2) - 1.*Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 2.*Power(MIn,2)*s - 1.*Power(ml,2)*s - 1.*Power(MOut,2)*s + Power(s,2) - 1.*Power(MIn,2)*t + Power(MOut,2)*t + s*t)*x*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) + (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,4) + Power(MIn,2)*Power(ml,2) - 1.*Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 2.*Power(MIn,2)*s - 1.*Power(ml,2)*s - 1.*Power(MOut,2)*s + Power(s,2) - 1.*Power(MIn,2)*t + Power(MOut,2)*t + s*t)*(-2.*x + 2.*z)*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2)*Power(ml,2) + Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MOut,4) - 1.*Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(MIn,2)*t + Power(MOut,2)*t + s*t)*x*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) - (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,2)*Power(ml,2) + Power(MIn,2)*Power(MOut,2) - 1.*Power(ml,2)*Power(MOut,2) - 1.*Power(MOut,4) - 1.*Power(ml,2)*s + Power(MOut,2)*s - 1.*Power(MIn,2)*t + Power(MOut,2)*t + s*t)*(-2.*x + 2.*z)*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*z) + (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 4.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 6.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 6.*Power(MOut,2)*x + 8.*s*x + 4.*t*x + 4.*Power(x,2))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),0.))/(y*z) - (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 4.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 6.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 6.*Power(MOut,2)*x + 8.*s*x + 4.*t*x + 4.*Power(x,2) - 2.*Power(MIn,2)*z - 4.*x*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),z))/(y*z) - (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 4.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 6.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 6.*Power(MOut,2)*x + 8.*s*x + 4.*t*x + 4.*Power(x,2) - 2.*Power(MOut,2)*y - 4.*x*y)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,y,Power(ml,2),0.))/(y*z) + (Complex(0.,0.0031662869888230555)*ml*(Power(MIn,2)*Power(MOut,2) - 1.*Power(MIn,2)*x - 1.*Power(MOut,2)*x + 2.*s*x + Power(x,2) - 1.*Power(MOut,2)*y - 1.*x*y - 1.*Power(MIn,2)*z - 1.*x*z + y*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,y,Power(ml,2),z))/(y*z) - (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(MIn,2)*x - 4.*Power(ml,2)*x + 2.*Power(MOut,2)*x - 4.*s*x + 4.*t*x - 4.*Power(x,2))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),0.))/(y*z) + (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(MIn,2)*x - 4.*Power(ml,2)*x + 2.*Power(MOut,2)*x - 4.*s*x + 4.*t*x - 4.*Power(x,2) + 2.*Power(MIn,2)*z + 4.*x*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),z))/(y*z) + (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(MIn,2)*x - 4.*Power(ml,2)*x + 2.*Power(MOut,2)*x - 4.*s*x + 4.*t*x - 4.*Power(x,2) + 2.*Power(MOut,2)*y + 4.*x*y)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,y,Power(ml,2),0.))/(y*z) + (Complex(0.,0.0031662869888230555)*ml*(Power(MIn,2)*Power(MOut,2) - 1.*Power(MIn,2)*x - 1.*Power(MOut,2)*x + 2.*s*x + Power(x,2) - 1.*Power(MOut,2)*y - 1.*x*y - 1.*Power(MIn,2)*z - 1.*x*z + y*z)*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,y,Power(ml,2),z))/(y*z) - (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) + Power(MIn,4)*s - 1.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s + 2.*Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s + Power(MOut,4)*s - 2.*Power(MIn,2)*Power(s,2) - 1.*Power(ml,2)*Power(s,2) - 2.*Power(MOut,2)*Power(s,2) + Power(s,3) - 3.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 3.*Power(MOut,2)*s*t + 3.*Power(s,2)*t + 2.*s*Power(t,2) - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x)*(2.*Power(MIn,4) + 6.*Power(MIn,2)*Power(ml,2) + 6.*Power(ml,4) + 4.*Power(MIn,2)*Power(MOut,2) + 6.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 6.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 4.*Power(MIn,2)*t - 8.*Power(ml,2)*t - 4.*Power(MOut,2)*t + 4.*s*t + 2.*Power(t,2) - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2))*D0C(Power(ml,2),s,Power(MIn,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*ml*(2.*Power(ml,4) - 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(MIn,2)*t + 2.*Power(MOut,2)*t - 2.*s*t - 2.*Power(t,2))*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) - 3.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s - 3.*Power(ml,2)*Power(MOut,2)*s + Power(ml,2)*Power(s,2) - 1.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + 2.*s*Power(t,2) + Power(MIn,2)*s*x + 2.*Power(ml,2)*s*x + Power(MOut,2)*s*x - 1.*Power(s,2)*x - 2.*s*t*x)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) - 3.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s - 3.*Power(ml,2)*Power(MOut,2)*s + Power(ml,2)*Power(s,2) - 1.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + 2.*s*Power(t,2) + Power(MIn,2)*s*x + 2.*Power(ml,2)*s*x + Power(MOut,2)*s*x - 1.*Power(s,2)*x - 2.*s*t*x + Power(MIn,2)*Power(ml,2)*y + Power(MIn,2)*Power(MOut,2)*y - 1.*Power(ml,2)*Power(MOut,2)*y - 1.*Power(MOut,4)*y - 1.*Power(ml,2)*s*y + Power(MOut,2)*s*y - 1.*Power(MIn,2)*t*y + Power(MOut,2)*t*y + s*t*y)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*y)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),0.,y,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) - 3.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s - 3.*Power(ml,2)*Power(MOut,2)*s + Power(ml,2)*Power(s,2) - 1.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + 2.*s*Power(t,2) + Power(MIn,2)*s*x + 2.*Power(ml,2)*s*x + Power(MOut,2)*s*x - 1.*Power(s,2)*x - 2.*s*t*x - 1.*Power(MIn,4)*z - 1.*Power(MIn,2)*Power(ml,2)*z + Power(MIn,2)*Power(MOut,2)*z + Power(ml,2)*Power(MOut,2)*z + Power(MIn,2)*s*z - 1.*Power(ml,2)*s*z + Power(MIn,2)*t*z - 1.*Power(MOut,2)*t*z + s*t*z)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*z)*D0C(Power(ml,2),s,Power(MIn,2),t,Power(ml,2),Power(MOut,2),Power(ml,2),z,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*ml*(4.*Power(MIn,2)*Power(ml,2) + 6.*Power(ml,4) + 2.*Power(MIn,2)*Power(MOut,2) + 4.*Power(ml,2)*Power(MOut,2) - 4.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 8.*Power(ml,2)*t - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(t,2))*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) + Power(MIn,4)*s - 1.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s + 2.*Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s + Power(MOut,4)*s - 2.*Power(MIn,2)*Power(s,2) - 1.*Power(ml,2)*Power(s,2) - 2.*Power(MOut,2)*Power(s,2) + Power(s,3) - 3.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 3.*Power(MOut,2)*s*t + 3.*Power(s,2)*t + 2.*s*Power(t,2) - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) + Power(MIn,4)*s - 1.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s + 2.*Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s + Power(MOut,4)*s - 2.*Power(MIn,2)*Power(s,2) - 1.*Power(ml,2)*Power(s,2) - 2.*Power(MOut,2)*Power(s,2) + Power(s,3) - 3.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 3.*Power(MOut,2)*s*t + 3.*Power(s,2)*t + 2.*s*Power(t,2) - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x + Power(MIn,2)*Power(ml,2)*z + Power(MIn,2)*Power(MOut,2)*z - 1.*Power(ml,2)*Power(MOut,2)*z - 1.*Power(MOut,4)*z + Power(MIn,2)*s*z + Power(ml,2)*s*z + 2.*Power(MOut,2)*s*z - 1.*Power(s,2)*z - 1.*Power(MIn,2)*t*z + Power(MOut,2)*t*z - 1.*s*t*z)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*z)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,z,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) + Power(MIn,4)*s - 1.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s + 2.*Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s + Power(MOut,4)*s - 2.*Power(MIn,2)*Power(s,2) - 1.*Power(ml,2)*Power(s,2) - 2.*Power(MOut,2)*Power(s,2) + Power(s,3) - 3.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 3.*Power(MOut,2)*s*t + 3.*Power(s,2)*t + 2.*s*Power(t,2) - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x - 1.*Power(MIn,4)*y - 1.*Power(MIn,2)*Power(ml,2)*y + Power(MIn,2)*Power(MOut,2)*y + Power(ml,2)*Power(MOut,2)*y + 2.*Power(MIn,2)*s*y + Power(ml,2)*s*y + Power(MOut,2)*s*y - 1.*Power(s,2)*y + Power(MIn,2)*t*y - 1.*Power(MOut,2)*t*y - 1.*s*t*y)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*y)*D0C(Power(ml,2),s,Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),Power(MIn,2),Power(ml,2),y,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) + (Complex(0.,0.0007915717472057639)*ml*(2.*Power(MIn,4)*Power(ml,2) - 4.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,4) - 3.*Power(MIn,2)*Power(ml,2)*s + 2.*Power(ml,4)*s - 3.*Power(ml,2)*Power(MOut,2)*s + Power(ml,2)*Power(s,2) - 1.*Power(MIn,2)*s*t - 4.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + 2.*s*Power(t,2) + Power(MIn,2)*s*x + 2.*Power(ml,2)*s*x + Power(MOut,2)*s*x - 1.*Power(s,2)*x - 2.*s*t*x)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(ml,4) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(t,2) - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2))*D0C(Power(ml,2),s,Power(MOut,2),t,Power(ml,2),Power(MIn,2),Power(ml,2),0.,0.,x))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,4)*s + Power(MIn,2)*Power(ml,2)*s + Power(ml,2)*Power(MOut,2)*s + Power(MOut,4)*s - 2.*Power(MIn,2)*Power(s,2) - 1.*Power(ml,2)*Power(s,2) - 2.*Power(MOut,2)*Power(s,2) + Power(s,3) - 1.*Power(MIn,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x - 1.*Power(MIn,4)*y - 1.*Power(MIn,2)*Power(ml,2)*y + Power(MIn,2)*Power(MOut,2)*y + Power(ml,2)*Power(MOut,2)*y + 2.*Power(MIn,2)*s*y + Power(ml,2)*s*y + Power(MOut,2)*s*y - 1.*Power(s,2)*y + Power(MIn,2)*t*y - 1.*Power(MOut,2)*t*y - 1.*s*t*y + Power(MIn,2)*Power(ml,2)*z + Power(MIn,2)*Power(MOut,2)*z - 1.*Power(ml,2)*Power(MOut,2)*z - 1.*Power(MOut,4)*z + Power(MIn,2)*s*z + Power(ml,2)*s*z + 2.*Power(MOut,2)*s*z - 1.*Power(s,2)*z - 1.*Power(MIn,2)*t*z + Power(MOut,2)*t*z - 1.*s*t*z)*(2.*Power(MIn,4) + 2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) + 2.*Power(MOut,4) - 4.*Power(MIn,2)*s - 2.*Power(ml,2)*s - 4.*Power(MOut,2)*s + 2.*Power(s,2) - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(MIn,2)*x - 4.*Power(ml,2)*x - 4.*Power(MOut,2)*x + 4.*s*x + 4.*t*x + 2.*Power(x,2) - 2.*x*y - 2.*x*z + 2.*y*z)*D0C(Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),s,Power(ml,2),Power(MIn,2),z,x,Power(ml,2),y))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z) - (Complex(0.,0.0007915717472057639)*ml*(Power(MIn,2)*Power(ml,2)*s + 2.*Power(MIn,2)*Power(MOut,2)*s + Power(ml,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(s,2) - 1.*Power(MIn,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t - 1.*Power(MIn,2)*s*x - 2.*Power(ml,2)*s*x - 1.*Power(MOut,2)*s*x + Power(s,2)*x + 2.*s*t*x - 1.*Power(MIn,2)*Power(ml,2)*y - 1.*Power(MIn,2)*Power(MOut,2)*y + Power(ml,2)*Power(MOut,2)*y + Power(MOut,4)*y + Power(ml,2)*s*y - 1.*Power(MOut,2)*s*y + Power(MIn,2)*t*y - 1.*Power(MOut,2)*t*y - 1.*s*t*y + Power(MIn,4)*z + Power(MIn,2)*Power(ml,2)*z - 1.*Power(MIn,2)*Power(MOut,2)*z - 1.*Power(ml,2)*Power(MOut,2)*z - 1.*Power(MIn,2)*s*z + Power(ml,2)*s*z - 1.*Power(MIn,2)*t*z + Power(MOut,2)*t*z - 1.*s*t*z)*(2.*Power(MIn,2)*Power(ml,2) + 2.*Power(MIn,2)*Power(MOut,2) + 2.*Power(ml,2)*Power(MOut,2) - 2.*Power(ml,2)*s - 2.*Power(MIn,2)*t - 2.*Power(MOut,2)*t + 2.*s*t - 4.*Power(ml,2)*x + 4.*t*x - 2.*Power(x,2) + 2.*x*y + 2.*x*z - 2.*y*z)*D0C(Power(MOut,2),t,Power(ml,2),s,Power(ml,2),Power(MIn,2),z,x,Power(ml,2),y))/((Power(MIn,4)*Power(ml,2) - 2.*Power(MIn,2)*Power(ml,2)*Power(MOut,2) + Power(ml,2)*Power(MOut,4) - 1.*Power(MIn,2)*Power(ml,2)*s + Power(ml,4)*s + Power(MIn,2)*Power(MOut,2)*s - 1.*Power(ml,2)*Power(MOut,2)*s - 1.*Power(MIn,2)*s*t - 2.*Power(ml,2)*s*t - 1.*Power(MOut,2)*s*t + Power(s,2)*t + s*Power(t,2))*y*z))


==> anc/M_H_uv_Pointlike.txt <==
1.0/ml * ((Complex(0.,0.0015831434944115277)*(2.*Power(ml,4) + Power(ml,2)*(Power(MOut,2) - 1.*s - 4.*t) + Power(MIn,2)*(Power(ml,2) - 2.*t) + 2.*t*(-1.*Power(MOut,2) + s + t))*A0C(Power(ml,2)))/(ml*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*t) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s)*A0C(x))/((Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*t) + (Complex(0.,0.006332573977646111)*Power(MIn,2)*ml*(Power(MIn,4) + 2.*Power(ml,4) + Power(MOut,4) - 2.*Power(MOut,2)*s + Power(s,2) + 2.*Power(ml,2)*(Power(MOut,2) - 1.*s - 2.*t) - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(t,2) - 2.*Power(MIn,2)*(3.*Power(ml,2) + t))*x*B0C(Power(MIn,2),0.,x))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)) - (Complex(0.,0.0031662869888230555)*ml*(-8.*Power(MIn,12)*Power(ml,2)*(Power(ml,4) + Power(Power(MOut,2) - 1.*t,2) - 2.*Power(ml,2)*(Power(MOut,2) + t)) - 2.*Power(MIn,10)*(15.*Power(ml,8) - 1.*Power(Power(MOut,2) - 1.*t,2)*Power(-1.*Power(MOut,2) + s + t,2) - 2.*Power(ml,6)*(14.*Power(MOut,2) + 7.*s + 22.*t + 8.*x) + Power(ml,4)*(10.*Power(MOut,4) - 1.*Power(s,2) + 2.*s*(13.*t + x) + 6.*t*(7.*t + 4.*x) + Power(MOut,2)*(30.*s - 4.*t + 8.*x)) + 2.*Power(ml,2)*(2.*Power(MOut,6) - 1.*Power(MOut,4)*(9.*s + 10.*t + 4.*x) - 1.*t*(-1.*Power(s,2) + 5.*s*t + 6.*Power(t,2) + s*x + 4.*t*x) + Power(MOut,2)*(Power(s,2) + s*(14.*t + x) + 2.*t*(7.*t + 4.*x)))) + 2.*Power(MIn,6)*(30.*Power(ml,12) + Power(ml,10)*(-28.*Power(MOut,2) - 58.*s + 4.*t) + Power(ml,8)*(-28.*Power(MOut,4) + 23.*Power(s,2) + 2.*Power(MOut,2)*(37.*s - 150.*t - 56.*x) + s*(34.*t + 24.*x) - 2.*t*(91.*t + 36.*x)) + 2.*Power(ml,6)*(8.*Power(MOut,6) - 4.*Power(s,3) + Power(s,2)*(-30.*t + x) + 4.*Power(MOut,4)*(3.*s + 8.*t + 6.*x) + 2.*s*t*(23.*t + 11.*x) + 4.*Power(t,2)*(27.*t + 22.*x) + Power(MOut,2)*(-14.*Power(s,2) + 212.*s*t + 100.*Power(t,2) + 22.*s*x + 64.*t*x)) - 1.*(Power(MOut,2) - 1.*t)*(Power(MOut,2) - 1.*s - 1.*t)*(2.*Power(MOut,6)*(s + 2.*t) - 1.*Power(s,3)*(5.*t + x) - 4.*s*Power(t,2)*(5.*t + 3.*x) - 2.*Power(t,3)*(3.*t + 4.*x) - 1.*Power(s,2)*t*(19.*t + 6.*x) - 1.*Power(MOut,4)*(7.*Power(s,2) + 22.*s*t + 14.*Power(t,2) + 4.*s*x + 8.*t*x) + Power(MOut,2)*(s + 2.*t)*(5.*Power(s,2) + 8.*t*(t + x) + 4.*s*(4.*t + x))) - 1.*Power(ml,2)*(4.*Power(MOut,10) - 2.*Power(MOut,8)*(s - 2.*t) - 16.*Power(MOut,6)*t*(s + 3.*t) + 4.*Power(t,4)*(7.*t - 4.*x) + 14.*Power(s,3)*t*(4.*t + x) + Power(s,4)*(10.*t + x) + 6.*s*Power(t,3)*(11.*t + 2.*x) + 2.*Power(s,2)*Power(t,2)*(46.*t + 17.*x) - 2.*Power(MOut,4)*(8.*Power(s,3) + 8.*Power(t,2)*(-6.*t + x) + 4.*s*t*(-11.*t + 4.*x) + Power(s,2)*(12.*t + 5.*x)) + 2.*Power(MOut,2)*(5.*Power(s,4) + 4.*Power(s,3)*t - 30.*Power(s,2)*Power(t,2) + 2.*s*Power(t,2)*(-34.*t + 5.*x) + 2.*Power(t,3)*(-21.*t + 8.*x))) + Power(ml,4)*(14.*Power(MOut,8) + 5.*Power(s,4) - 8.*Power(MOut,6)*(5.*s + 2.*t + 4.*x) + Power(s,3)*(40.*t + 7.*x) + 2.*Power(s,2)*t*(45.*t + 7.*x) - 4.*s*Power(t,2)*(7.*t + 19.*x) - 2.*Power(t,3)*(23.*t + 64.*x) - 4.*Power(MOut,4)*(Power(s,2) + s*(22.*t - 4.*x) - 2.*t*(t + 6.*x)) + 4.*Power(MOut,2)*(Power(s,3) + 2.*Power(t,2)*(9.*t - 10.*x) - 5.*s*t*(t + 6.*x) - 1.*Power(s,2)*(25.*t + 9.*x)))) + Power(MIn,8)*(24.*Power(ml,10) + 2.*Power(ml,8)*(Power(MOut,2) + 12.*s + 44.*t - 2.*x) - 4.*Power(ml,6)*(16.*Power(MOut,4) + 4.*Power(s,2) + 28.*s*t + 68.*Power(t,2) + 13.*s*x + 28.*t*x + Power(MOut,2)*(17.*s + 106.*t + 4.*x)) + (Power(MOut,2) - 1.*t)*(Power(MOut,2) - 1.*s - 1.*t)*(2.*Power(MOut,6) - 4.*Power(t,2)*(2.*t + x) - 4.*s*t*(4.*t + x) - 1.*Power(s,2)*(8.*t + x) - 2.*Power(MOut,4)*(5.*s + 6.*t + 2.*x) + 2.*Power(MOut,2)*(4.*Power(s,2) + 13.*s*t + 9.*Power(t,2) + 2.*s*x + 4.*t*x)) + Power(ml,4)*(28.*Power(MOut,6) - 8.*Power(s,3) + Power(MOut,4)*(52.*s + 8.*t - 8.*x) + Power(s,2)*(8.*t - 1.*x) + 16.*s*t*(8.*t + 5.*x) + 8.*Power(t,2)*(22.*t + 21.*x) + 2.*Power(MOut,2)*(25.*Power(s,2) - 74.*Power(t,2) + 48.*t*x + 26.*s*(3.*t + x))) + Power(ml,2)*(8.*Power(MOut,8) + 4.*Power(MOut,6)*(s - 2.*t) + Power(s,3)*(16.*t + x) + 2.*Power(s,2)*t*(16.*t + 3.*x) - 4.*s*Power(t,2)*(4.*t + 5.*x) - 8.*Power(t,3)*(t + 6.*x) - 4.*Power(MOut,4)*(13.*Power(s,2) + 4.*t*(t + 3.*x) + 2.*s*(9.*t + 4.*x)) + 2.*Power(MOut,2)*(8.*Power(s,3) + Power(s,2)*(22.*t + 3.*x) + 12.*Power(t,2)*(t + 4.*x) + 2.*s*t*(21.*t + 13.*x)))) + (Power(ml,2) - 1.*t)*(Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(8.*Power(ml,14) - 2.*Power(ml,12)*(19.*Power(MOut,2) + 2.*(7.*s + 12.*t + x)) + 2.*Power(ml,8)*(23.*Power(MOut,6) - 10.*Power(s,3) - 10.*Power(t,2)*(8.*t + 3.*x) - 3.*Power(s,2)*(26.*t + 5.*x) + Power(MOut,4)*(-26.*s + 33.*t + 18.*x) - 2.*s*t*(75.*t + 23.*x) - 1.*Power(MOut,2)*(33.*Power(s,2) + 83.*s*t + 57.*Power(t,2) + 16.*s*x + 34.*t*x)) - 1.*(Power(MOut,2) - 1.*t)*(s + t)*(2.*Power(MOut,6)*t*(s + t) - 2.*t*(s + t)*(2.*Power(t,2)*x + 2.*s*t*(t + x) + Power(s,2)*(2.*t + x)) - 1.*Power(MOut,4)*(4.*Power(t,2)*(t + x) + Power(s,2)*(6.*t + x) + 2.*s*t*(5.*t + 2.*x)) + Power(MOut,2)*(12.*s*Power(t,2)*(t + x) + Power(s,3)*(4.*t + x) + 2.*Power(s,2)*t*(7.*t + 3.*x) + 2.*Power(t,3)*(t + 4.*x))) + 2.*Power(ml,10)*(7.*Power(MOut,4) + Power(MOut,2)*(39.*s + 62.*t + 10.*x) + 2.*(9.*Power(s,2) + 6.*t*(5.*t + x) + s*(36.*t + 5.*x))) + 2.*Power(ml,6)*(-11.*Power(MOut,8) - 3.*Power(MOut,6)*(3.*s - 8.*t + 6.*x) + Power(MOut,4)*(13.*Power(s,2) - 4.*s*t - 74.*Power(t,2) + 14.*s*x - 56.*t*x) + Power(MOut,2)*(17.*Power(s,3) - 12.*Power(t,2)*(t - 3.*x) + 4.*Power(s,2)*(8.*t + x) + 6.*s*t*(t + 4.*x)) + 2.*(Power(s,4) + 10.*Power(t,3)*(3.*t + 2.*x) + 2.*Power(s,3)*(9.*t + 2.*x) + 2.*Power(s,2)*t*(33.*t + 13.*x) + 2.*s*Power(t,2)*(40.*t + 21.*x))) - 1.*Power(ml,4)*(8.*Power(MOut,10) - 2.*Power(MOut,8)*(10.*s + 21.*t + 16.*x) - 2.*Power(MOut,6)*(Power(s,2) - 5.*s*t - 50.*Power(t,2) - 8.*s*x - 34.*t*x) + Power(MOut,2)*(8.*Power(s,4) - 86.*Power(t,4) + 8.*Power(t,3)*x - 4.*Power(s,2)*t*(27.*t + 8.*x) - 4.*s*Power(t,2)*(45.*t + 8.*x) + Power(s,3)*(6.*t + 9.*x)) + Power(MOut,4)*(8.*Power(s,3) + Power(s,2)*(62.*t + 7.*x) - 4.*s*t*(4.*t + 11.*x) - 4.*Power(t,2)*(9.*t + 26.*x)) + 2.*(Power(s,4)*(6.*t + x) + 6.*Power(t,4)*(4.*t + 5.*x) + 4.*Power(s,3)*t*(12.*t + 5.*x) + 6.*Power(s,2)*Power(t,2)*(18.*t + 11.*x) + 2.*s*Power(t,3)*(45.*t + 38.*x))) + Power(ml,2)*(8.*Power(MOut,10)*t + Power(MOut,6)*(-6.*Power(s,3) + 36.*Power(t,2)*x - 5.*Power(s,2)*(4.*t + x) + 2.*s*t*(5.*t + 4.*x)) + 2.*Power(MOut,4)*(2.*Power(s,4) + Power(t,3)*(19.*t - 8.*x) + 4.*Power(s,3)*(4.*t + x) + 3.*Power(s,2)*t*(13.*t + 5.*x) + 2.*s*Power(t,2)*(18.*t + 5.*x)) + 2.*Power(MOut,8)*(Power(s,2) - 2.*s*(4.*t + x) - 1.*t*(9.*t + 8.*x)) + 4.*t*(s + t)*(Power(s,3)*(3.*t + x) + 2.*Power(t,3)*(t + 3.*x) + Power(s,2)*t*(11.*t + 7.*x) + s*Power(t,2)*(10.*t + 11.*x)) + Power(MOut,2)*(Power(s,4)*x - 72.*Power(s,2)*Power(t,2)*(2.*t + x) - 4.*Power(t,4)*(9.*t + 7.*x) - 2.*Power(s,3)*t*(29.*t + 11.*x) - 2.*s*Power(t,3)*(61.*t + 40.*x)))) + Power(MIn,4)*(-24.*Power(ml,14) + 4.*Power(ml,12)*(-57.*Power(MOut,2) + 3.*s + 50.*t + 14.*x) + 4.*Power(ml,10)*(100.*Power(MOut,4) + 3.*Power(s,2) - 10.*s*(5.*t + x) + Power(MOut,2)*(59.*s + 2.*t + 28.*x) - 2.*t*(63.*t + 34.*x)) + Power(ml,8)*(-56.*Power(MOut,6) - 16.*Power(MOut,4)*(24.*s - 94.*t - 11.*x) + 12.*s*t*(31.*t + 18.*x) - 1.*Power(s,2)*(28.*t + 27.*x) + 8.*Power(t,2)*(61.*t + 63.*x) + Power(MOut,2)*(-130.*Power(s,2) - 12.*s*t + 500.*Power(t,2) + 24.*s*x + 64.*t*x)) - 2.*Power(ml,6)*(32.*Power(MOut,8) - 2.*Power(s,4) - 8.*s*Power(t,2)*(t - 17.*x) - 3.*Power(s,3)*(16.*t + x) - 8.*Power(MOut,6)*(3.*s + 8.*t + 6.*x) - 2.*Power(s,2)*t*(62.*t + 13.*x) + 4.*Power(t,3)*(9.*t + 52.*x) - 8.*Power(MOut,4)*(11.*Power(s,2) - 80.*s*t + 6.*Power(t,2) - 18.*s*x - 28.*t*x) - 4.*Power(MOut,2)*(2.*Power(s,3) - 1.*s*t*(9.*t + 5.*x) + Power(s,2)*(5.*t + 7.*x) - 6.*Power(t,2)*(7.*t + 8.*x))) + (Power(MOut,2) - 1.*t)*(Power(MOut,2) - 1.*s - 1.*t)*(2.*Power(MOut,6)*(Power(s,2) + 6.*s*t + 6.*Power(t,2)) - 1.*Power(s,4)*(4.*t + x) - 8.*Power(t,4)*(t + 3.*x) - 1.*Power(s,3)*t*(32.*t + 11.*x) - 4.*s*Power(t,3)*(11.*t + 12.*x) - 1.*Power(s,2)*Power(t,2)*(64.*t + 35.*x) - 1.*Power(MOut,4)*(6.*Power(s,3) + 24.*s*t*(3.*t + x) + 8.*Power(t,2)*(4.*t + 3.*x) + Power(s,2)*(44.*t + 5.*x)) + Power(MOut,2)*(4.*Power(s,4) + Power(s,3)*(38.*t + 5.*x) + 8.*s*Power(t,2)*(13.*t + 9.*x) + 4.*Power(t,3)*(7.*t + 12.*x) + 2.*Power(s,2)*t*(53.*t + 17.*x))) + Power(ml,2)*(-8.*Power(MOut,12) + Power(s,5)*(8.*t + x) + 4.*Power(MOut,10)*(9.*s + 10.*t + 4.*x) + 4.*Power(s,4)*t*(19.*t + 5.*x) + 8.*Power(t,5)*(11.*t + 6.*x) + 12.*Power(s,2)*Power(t,3)*(37.*t + 19.*x) + 6.*Power(s,3)*Power(t,2)*(48.*t + 19.*x) + 8.*s*Power(t,4)*(39.*t + 23.*x) - 4.*Power(MOut,8)*(13.*Power(s,2) + 4.*t*(t + 3.*x) + 2.*s*(9.*t + 4.*x)) - 4.*Power(MOut,4)*(4.*Power(s,4) - 192.*s*Power(t,3) + Power(s,3)*(20.*t + 3.*x) - 4.*Power(t,3)*(25.*t + 4.*x) + 2.*Power(s,2)*t*(-34.*t + 5.*x)) + 4.*Power(MOut,6)*(8.*Power(s,3) + 8.*Power(t,2)*(-6.*t + x) + 4.*s*t*(-11.*t + 4.*x) + Power(s,2)*(12.*t + 5.*x)) + 2.*Power(MOut,2)*(4.*Power(s,5) - 12.*Power(s,3)*t*(6.*t + x) + Power(s,4)*(22.*t + x) - 4.*Power(t,4)*(39.*t + 14.*x) - 4.*Power(s,2)*Power(t,2)*(91.*t + 17.*x) - 2.*s*Power(t,3)*(217.*t + 54.*x))) - 2.*Power(ml,4)*(10.*Power(MOut,10) + 2.*Power(s,5) + 4.*Power(t,4)*(21.*t - 13.*x) + Power(MOut,8)*(-26.*s - 4.*t + 4.*x) + Power(s,4)*(22.*t + 4.*x) + 2.*s*Power(t,3)*(115.*t + 4.*x) + Power(s,3)*t*(144.*t + 37.*x) + Power(s,2)*Power(t,2)*(284.*t + 85.*x) + 2.*Power(MOut,4)*(10.*Power(s,3) - 16.*s*t*(4.*t + x) - 5.*Power(s,2)*(28.*t + x) + 8.*Power(t,2)*(8.*t + 5.*x)) + 4.*Power(MOut,6)*(Power(s,2) + s*(22.*t - 4.*x) - 2.*t*(t + 6.*x)) - 1.*Power(MOut,2)*(Power(s,4) + Power(s,3)*(-72.*t + 4.*x) + 4.*s*Power(t,2)*(61.*t + 31.*x) + 2.*Power(t,3)*(81.*t + 56.*x) + Power(s,2)*(-38.*Power(t,2) + 56.*t*x)))) + Power(MIn,2)*(-30.*Power(ml,16) + 8.*Power(ml,14)*(30.*Power(MOut,2) + 11.*s + 2.*(9.*t + x)) - 4.*Power(ml,12)*(57.*Power(MOut,4) + 27.*Power(s,2) + 78.*s*t + 58.*Power(t,2) + 8.*s*x + 20.*t*x + Power(MOut,2)*(86.*s + 204.*t + 56.*x)) - 1.*(Power(MOut,2) - 1.*t)*(Power(MOut,2) - 1.*s - 1.*t)*(4.*Power(MOut,6)*t*(Power(s,2) + 3.*s*t + 2.*Power(t,2)) - 1.*t*(s + t)*(Power(s,3)*(8.*t + 3.*x) + 4.*s*Power(t,2)*(5.*t + 6.*x) + 2.*Power(s,2)*t*(13.*t + 7.*x) + 2.*Power(t,3)*(t + 8.*x)) + Power(MOut,2)*(s + 2.*t)*(10.*Power(s,2)*t*(3.*t + x) + Power(s,3)*(8.*t + x) + 4.*s*Power(t,2)*(7.*t + 6.*x) + 2.*Power(t,3)*(3.*t + 8.*x)) - 1.*Power(MOut,4)*(Power(s,3)*(12.*t + x) + 2.*Power(s,2)*t*(23.*t + 5.*x) + 4.*s*Power(t,2)*(13.*t + 6.*x) + 2.*Power(t,3)*(9.*t + 8.*x))) + 4.*Power(ml,6)*(14.*Power(MOut,10) + 2.*Power(s,5) + 2.*Power(s,4)*(5.*t + x) - 20.*Power(t,4)*(5.*t + x) - 7.*Power(s,3)*t*(8.*t + 3.*x) - 1.*Power(MOut,8)*(17.*s + 106.*t + 4.*x) - 6.*s*Power(t,3)*(45.*t + 14.*x) - 1.*Power(s,2)*Power(t,2)*(236.*t + 87.*x) + Power(MOut,6)*(-14.*Power(s,2) + 212.*s*t + 100.*Power(t,2) + 22.*s*x + 64.*t*x) + 2.*Power(MOut,4)*(2.*Power(s,3) - 1.*s*t*(9.*t + 5.*x) + Power(s,2)*(5.*t + 7.*x) - 6.*Power(t,2)*(7.*t + 8.*x)) + 2.*Power(MOut,2)*(7.*Power(s,4) + 2.*Power(s,2)*t*(-17.*t + 6.*x) - 2.*Power(s,3)*(18.*t + 7.*x) + 2.*s*Power(t,2)*(50.*t + 41.*x) + 2.*Power(t,3)*(37.*t + 48.*x))) + 2.*Power(ml,10)*(-28.*Power(MOut,6) + 40.*Power(s,3) + 24.*Power(t,2)*(t + 3.*x) + Power(s,2)*(124.*t + 5.*x) + 4.*s*t*(27.*t + 11.*x) + 2.*Power(MOut,4)*(59.*s + 2.*t + 28.*x) + 4.*Power(MOut,2)*(31.*Power(s,2) + s*(86.*t + 11.*x) + 2.*t*(63.*t + 52.*x))) + Power(ml,8)*(2.*Power(MOut,8) - 38.*Power(s,4) + 4.*Power(MOut,6)*(37.*s - 150.*t - 56.*x) + 20.*Power(t,3)*(15.*t - 4.*x) - 1.*Power(s,3)*(112.*t + x) + 8.*s*Power(t,2)*(65.*t + 3.*x) + 2.*Power(s,2)*t*(78.*t + 35.*x) + Power(MOut,4)*(-130.*Power(s,2) - 12.*s*t + 500.*Power(t,2) + 24.*s*x + 64.*t*x) - 8.*Power(MOut,2)*(15.*Power(s,3) - 1.*Power(s,2)*(3.*t + 8.*x) + s*t*(57.*t + 52.*x) + 2.*Power(t,2)*(43.*t + 72.*x))) + 2.*Power(ml,2)*(8.*Power(MOut,12)*t - 2.*Power(MOut,10)*(Power(s,2) + s*(14.*t + x) + 2.*t*(7.*t + 4.*x)) - 2.*Power(MOut,6)*(5.*Power(s,4) + 4.*Power(s,3)*t - 30.*Power(s,2)*Power(t,2) + 2.*s*Power(t,2)*(-34.*t + 5.*x) + 2.*Power(t,3)*(-21.*t + 8.*x)) + Power(MOut,8)*(8.*Power(s,3) + Power(s,2)*(22.*t + 3.*x) + 12.*Power(t,2)*(t + 4.*x) + 2.*s*t*(21.*t + 13.*x)) + Power(MOut,4)*(4.*Power(s,5) - 12.*Power(s,3)*t*(6.*t + x) + Power(s,4)*(22.*t + x) - 4.*Power(t,4)*(39.*t + 14.*x) - 4.*Power(s,2)*Power(t,2)*(91.*t + 17.*x) - 2.*s*Power(t,3)*(217.*t + 54.*x)) + Power(MOut,2)*(4.*Power(s,4)*t*(t + x) - 2.*Power(s,5)*(8.*t + x) + 24.*Power(s,3)*Power(t,2)*(10.*t + 3.*x) + 8.*Power(t,5)*(13.*t + 12.*x) + 4.*Power(s,2)*Power(t,3)*(131.*t + 52.*x) + 4.*s*Power(t,4)*(102.*t + 59.*x)) - 1.*t*(s + t)*(Power(s,4)*(4.*t + x) + 8.*Power(t,4)*(3.*t + 5.*x) + 4.*s*Power(t,3)*(25.*t + 23.*x) + Power(s,3)*t*(56.*t + 23.*x) + Power(s,2)*Power(t,2)*(128.*t + 75.*x))) + Power(ml,4)*(16.*Power(MOut,12) - 1.*Power(s,5)*(8.*t + x) + 72.*Power(t,5)*(3.*t + 2.*x) - 4.*Power(MOut,10)*(15.*s - 2.*t + 4.*x) + 4.*Power(s,4)*t*(19.*t + 5.*x) + 8.*s*Power(t,4)*(99.*t + 58.*x) + 2.*Power(s,3)*Power(t,2)*(272.*t + 113.*x) + 4.*Power(s,2)*Power(t,3)*(259.*t + 131.*x) + 2.*Power(MOut,8)*(25.*Power(s,2) - 74.*Power(t,2) + 48.*t*x + 26.*s*(3.*t + x)) + 8.*Power(MOut,6)*(Power(s,3) + 2.*Power(t,2)*(9.*t - 10.*x) - 5.*s*t*(t + 6.*x) - 1.*Power(s,2)*(25.*t + 9.*x)) - 4.*Power(MOut,2)*(4.*Power(s,5) - 7.*Power(s,4)*(6.*t + x) + 44.*Power(t,4)*(3.*t + 2.*x) + 4.*Power(s,2)*Power(t,2)*(49.*t + 22.*x) + 2.*s*Power(t,3)*(173.*t + 76.*x) + Power(s,3)*(-44.*Power(t,2) + 8.*t*x)) + 2.*Power(MOut,4)*(Power(s,4) + Power(s,3)*(-72.*t + 4.*x) + 4.*s*Power(t,2)*(61.*t + 31.*x) + 2.*Power(t,3)*(81.*t + 56.*x) + Power(s,2)*(-38.*Power(t,2) + 56.*t*x)))))*B0C(Power(ml,2),0.,Power(ml,2)))/((4.*Power(ml,2) - 1.*s)*(Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(-2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)) - (Complex(0.,0.006332573977646111)*ml*Power(MOut,2)*(Power(MIn,4) + 2.*Power(ml,4) + Power(MOut,4) + Power(s,2) + 2.*Power(MIn,2)*(Power(ml,2) - 1.*s - 1.*t) - 2.*Power(MOut,2)*t + 2.*s*t + 2.*Power(t,2) - 2.*Power(ml,2)*(3.*Power(MOut,2) + s + 2.*t))*x*B0C(Power(MOut,2),0.,x))/((Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)) + (Complex(0.,0.006332573977646111)*ml*(Power(MIn,2) + Power(MOut,2) - 1.*s - 2.*x)*B0C(s,0.,0.))/(4.*Power(ml,2) - 1.*s) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,6)*(-41.*Power(ml,4) + 3.*Power(MOut,4) + (s + t)*(3.*s + 3.*t - 14.*x) - 6.*Power(ml,2)*(Power(MOut,2) - 5.*s - 5.*t - 1.*x) - 6.*Power(MOut,2)*(s + t - 1.*x)) + 4.*Power(MIn,8)*(-3.*Power(ml,2) + x) + (Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(5.*Power(ml,8) + Power(ml,4)*(-29.*Power(MOut,4) + (s + t)*(24.*s + 24.*t - 23.*x) + Power(MOut,2)*(10.*s + 10.*t - 3.*x)) - 3.*Power(ml,6)*(4.*Power(MOut,2) + 6.*s + 6.*t - 3.*x) + (Power(MOut,2) - 1.*s - 1.*t)*(-1.*Power(s + t,2)*(3.*s + 3.*t - 5.*x) + 3.*Power(MOut,2)*(s + t)*(s + t - 2.*x) + 4.*Power(MOut,4)*x) + Power(ml,2)*(-12.*Power(MOut,6) - 1.*Power(s + t,2)*(14.*s + 14.*t - 19.*x) + 8.*Power(MOut,2)*(s + t)*(s + t - 2.*x) + 2.*Power(MOut,4)*(9.*s + 9.*t + x))) - 1.*Power(MIn,4)*(41.*Power(ml,6) + Power(ml,4)*(-49.*Power(MOut,2) - 57.*s - 57.*t + x) - 1.*(Power(MOut,2) - 3.*(s + t))*(3.*Power(MOut,4) + (s + t)*(3.*s + 3.*t - 7.*x) + Power(MOut,2)*(-6.*s - 6.*t + 5.*x)) + Power(ml,2)*(-17.*Power(MOut,4) + 7.*(s + t)*(s + t + 4.*x) + 2.*Power(MOut,2)*(11.*s + 11.*t + 8.*x))) - 1.*Power(MIn,2)*(7.*Power(ml,8) + (Power(MOut,2) - 1.*s - 1.*t)*(Power(s + t,2)*(9.*s + 9.*t - 16.*x) - 1.*Power(MOut,2)*(s + t)*(15.*s + 15.*t - 16.*x) + 6.*Power(MOut,4)*(s + t - 1.*x)) - 2.*Power(ml,6)*(44.*Power(MOut,2) + 2.*s + 2.*t + 3.*x) + Power(ml,4)*(-49.*Power(MOut,4) - 2.*(s + t)*(11.*s + 11.*t - 18.*x) + 8.*Power(MOut,2)*(11.*s + 11.*t + 3.*x)) + 2.*Power(ml,2)*(3.*Power(MOut,6) + Power(s + t,2)*(14.*s + 14.*t - 23.*x) - 4.*Power(MOut,2)*(s + t)*(7.*s + 7.*t - 3.*x) + Power(MOut,4)*(11.*s + 11.*t + 8.*x))))*B0C(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),x))/((Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)) - (Complex(0.,0.0015831434944115277)*ml*(-2.*Power(MIn,2)*(Power(ml,8) - 1.*Power(ml,6)*(2.*Power(MOut,2) + 4.*t + x) - 1.*Power(ml,2)*(-10.*Power(MOut,2)*Power(t,2) + Power(t,2)*(-4.*t + x) + Power(MOut,4)*(2.*t + x)) + Power(ml,4)*(Power(MOut,4) + 2.*Power(MOut,2)*(t + x) + 2.*t*(t + 2.*x)) - 1.*Power(t,2)*(3.*Power(MOut,4) + Power(MOut,2)*(-6.*t + 2.*x) + t*(3.*t + 2.*x))) + Power(MIn,4)*(Power(ml,6) + 6.*Power(MOut,2)*Power(t,2) - 3.*Power(t,2)*(t + x) - 1.*Power(MOut,4)*(3.*t + x) - 1.*Power(ml,4)*(2.*Power(MOut,2) + 5.*t + x) + Power(ml,2)*(Power(MOut,4) + 2.*Power(MOut,2)*(2.*t + x) + t*(7.*t + 4.*x))) + (Power(ml,2) - 1.*t)*(Power(ml,8) - 1.*Power(ml,6)*(2.*Power(MOut,2) + 6.*t + x) + t*(3.*Power(MOut,4)*(t + x) - 2.*Power(MOut,2)*t*(3.*t + 2.*x) + Power(t,2)*(3.*t + 5.*x)) + Power(ml,4)*(Power(MOut,4) + 2.*Power(MOut,2)*(3.*t + x) + t*(12.*t + 7.*x)) - 1.*Power(ml,2)*(-2.*Power(MOut,2)*t*(t - 3.*x) + Power(MOut,4)*(4.*t + x) + Power(t,2)*(10.*t + 11.*x))))*B0C(t,Power(ml,2),x))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*t) + (Complex(0.,0.0015831434944115277)*ml*(-4.*Power(MIn,8)*Power(ml,2)*(3.*Power(ml,2) + Power(MOut,2) + s - 1.*t) + Power(MIn,6)*(-1.*Power(ml,6) + (Power(MOut,2) + s - 1.*t)*Power(-1.*Power(MOut,2) + s + t,2) + Power(ml,4)*(19.*Power(MOut,2) + 3.*s + t - 2.*x) + Power(ml,2)*(5.*Power(MOut,4) + 13.*Power(s,2) + 14.*s*t + Power(t,2) - 6.*Power(MOut,2)*(3.*s + t - 1.*x) + 10.*s*x - 6.*t*x)) + Power(MIn,4)*(Power(ml,8) - 1.*Power(ml,6)*(Power(MOut,2) + 4.*(3.*s + t - 2.*x)) - 1.*Power(ml,4)*(13.*Power(MOut,4) + Power(MOut,2)*(s + t - 26.*x) - 2.*(7.*Power(s,2) + 12.*s*t + 3.*Power(t,2) + 8.*s*x - 7.*t*x - 1.*Power(x,2))) - 1.*Power(ml,2)*(3.*Power(MOut,6) + 8.*Power(s,3) + 2.*Power(MOut,4)*(s - 1.*t) + 2.*Power(s,2)*(8.*t + 7.*x) - 1.*Power(MOut,2)*(13.*Power(s,2) + 14.*s*t + 5.*Power(t,2) + 4.*s*x - 4.*t*x - 2.*Power(x,2)) + 2.*t*(2.*Power(t,2) - 2.*t*x - 1.*Power(x,2)) + 6.*s*(2.*Power(t,2) + Power(x,2))) + (Power(MOut,2) - 1.*s - 1.*t)*(3.*Power(s,3) + Power(MOut,4)*(3.*s - 1.*t - 2.*x) + s*t*(t + 2.*x) - 1.*Power(t,2)*(t + 2.*x) + Power(s,2)*(5.*t + 2.*x) - 2.*Power(MOut,2)*(3.*Power(s,2) + s*(2.*t + x) - 1.*t*(t + 2.*x)))) + Power(MIn,2)*(2.*Power(ml,8)*(s - 1.*x) + Power(ml,6)*(6.*Power(MOut,4) - 3.*Power(s,2) - 2.*s*(4.*t + x) + x*(8.*t + x) - 3.*Power(MOut,2)*(s + 6.*x)) + Power(ml,4)*(12.*Power(MOut,6) + 3.*Power(s,3) + Power(s,2)*(15.*t - 4.*x) - 3.*t*x*(4.*t + x) - 1.*Power(MOut,4)*(21.*s + 12.*t + 40.*x) + s*(12.*Power(t,2) + 2.*t*x - 7.*Power(x,2)) + Power(MOut,2)*(6.*Power(s,2) + 3.*x*(14.*t + x) + s*(-3.*t + 46.*x))) + Power(ml,2)*(6.*Power(MOut,8) - 5.*Power(s,4) - 2.*Power(s,3)*(9.*t + 2.*x) + Power(t,2)*x*(8.*t + 3.*x) - 1.*Power(MOut,6)*(13.*s + 12.*t + 16.*x) + 2.*s*t*(-4.*Power(t,2) + t*x + 3.*Power(x,2)) + Power(MOut,4)*(3.*Power(s,2) + 6.*s*t + 6.*Power(t,2) + 32.*s*x + 38.*t*x + 3.*Power(x,2)) + Power(s,2)*(-21.*Power(t,2) - 10.*t*x + 5.*Power(x,2)) + Power(MOut,2)*(9.*Power(s,3) + 12.*Power(s,2)*(2.*t - 1.*x) - 6.*t*x*(5.*t + x) + s*(15.*Power(t,2) - 32.*t*x - 6.*Power(x,2)))) + (Power(MOut,2) - 1.*s - 1.*t)*(3.*Power(MOut,6)*s - 3.*Power(s,4) - 4.*Power(s,3)*(2.*t + x) + Power(t,2)*x*(2.*t + x) - 2.*s*t*(Power(t,2) + Power(x,2)) - 1.*Power(s,2)*(7.*Power(t,2) + 6.*t*x + Power(x,2)) + Power(MOut,4)*(-9.*Power(s,2) + x*(2.*t + x) - 2.*s*(4.*t + x)) + Power(MOut,2)*(9.*Power(s,3) - 2.*t*x*(2.*t + x) + 2.*Power(s,2)*(8.*t + 3.*x) + s*(7.*Power(t,2) + 2.*t*x + 2.*Power(x,2))))) - 1.*(Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(Power(ml,6)*(Power(MOut,4) + Power(s,2) - 2.*Power(MOut,2)*(s + x)) + Power(ml,4)*(3.*Power(MOut,6) - 1.*Power(MOut,4)*(9.*s + 3.*t + 8.*x) - 1.*s*(3.*Power(s,2) + 3.*s*t + 4.*s*x + 3.*Power(x,2)) + Power(MOut,2)*(9.*Power(s,2) + x*(6.*t + x) + 6.*s*(t + 2.*x))) + (Power(MOut,2) - 1.*s - 1.*t)*(Power(MOut,8) - 2.*Power(MOut,6)*(2.*s + t + x) + Power(MOut,4)*(6.*Power(s,2) + Power(t,2) + 4.*t*x + Power(x,2) + 6.*s*(t + x)) + s*(Power(s,3) + 3.*t*Power(x,2) + 2.*Power(s,2)*(t + x) + s*Power(t + x,2)) - 1.*Power(MOut,2)*(4.*Power(s,3) + 6.*Power(s,2)*(t + x) + t*x*(2.*t + x) + 2.*s*(Power(t,2) + 3.*t*x + Power(x,2)))) + Power(ml,2)*(3.*Power(MOut,8) - 2.*Power(MOut,6)*(6.*s + 3.*t + 4.*x) + Power(MOut,4)*(18.*Power(s,2) + 18.*s*t + 3.*Power(t,2) + 22.*s*x + 14.*t*x) - 2.*Power(MOut,2)*(6.*Power(s,3) + t*x*(3.*t + x) + Power(s,2)*(9.*t + 10.*x) + s*(3.*Power(t,2) + 10.*t*x + Power(x,2))) + s*(3.*Power(s,3) + 6.*t*Power(x,2) + 6.*Power(s,2)*(t + x) + s*(3.*Power(t,2) + 6.*t*x + 2.*Power(x,2))))))*C0C(Power(MIn,2),Power(ml,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,x,0.,Power(ml,2)))/((2.*MIn*ml + Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t)*(2.*MIn*ml - 1.*Power(ml,2) - 1.*Power(MOut,2) + s + t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,10)*(3.*Power(ml,2) + Power(MOut,2) - 1.*t) - 1.*Power(MIn,8)*(5.*Power(ml,4) + Power(MOut,4) - 1.*Power(MOut,2)*(s - 3.*t) - 3.*Power(t,2) + Power(ml,2)*(5.*Power(MOut,2) + 4.*s + 6.*t - 2.*x) - 2.*t*x + Power(x,2)) + Power(MIn,6)*(Power(ml,6) + Power(ml,4)*(7.*Power(MOut,2) + 10.*s - 5.*t) + 4.*Power(MOut,4)*t + Power(s,2)*t + 2.*s*Power(t,2) - 3.*Power(t,3) - 6.*s*t*x - 6.*Power(t,2)*x + s*Power(x,2) + 3.*t*Power(x,2) + Power(MOut,2)*(-5.*s*t + 3.*Power(t,2) + 4.*s*x - 2.*t*x + Power(x,2)) + Power(ml,2)*(2.*Power(MOut,4) + Power(s,2) + 4.*s*t + 7.*Power(t,2) - 2.*s*x - 2.*t*x - 1.*Power(x,2) - 3.*Power(MOut,2)*(s - 2.*t + 2.*x))) + Power(MIn,4)*(Power(ml,8) - 6.*Power(MOut,4)*Power(t,2) - 1.*Power(ml,6)*(3.*Power(MOut,2) + 8.*s + 4.*t - 4.*x) + Power(ml,4)*(-2.*Power(MOut,4) - 3.*Power(s,2) + 12.*s*t + 6.*Power(t,2) - 2.*t*x - 1.*Power(x,2) + Power(MOut,2)*(5.*s + 5.*t + 2.*x)) + t*(Power(s,2)*(-3.*t + 4.*x) + t*(Power(t,2) + 6.*t*x - 3.*Power(x,2)) + s*(-4.*Power(t,2) + 12.*t*x + Power(x,2))) + Power(MOut,2)*(s*(9.*Power(t,2) - 10.*t*x - 2.*Power(x,2)) - 1.*t*(Power(t,2) - 6.*t*x + 3.*Power(x,2))) + Power(ml,2)*(-2.*Power(s,2)*t + 4.*Power(MOut,4)*x + s*(4.*t - 1.*x)*x - 4.*t*(Power(t,2) + 2.*t*x - 1.*Power(x,2)) + Power(MOut,2)*(-1.*Power(t,2) + 2.*s*(t - 3.*x) + 8.*t*x + 3.*Power(x,2)))) - 1.*(Power(ml,2) - 1.*t)*(Power(ml,6)*(Power(MOut,4) + Power(s,2) - 2.*Power(MOut,2)*(s + x)) + Power(ml,4)*(-1.*Power(MOut,4)*(3.*t + 2.*x) + Power(MOut,2)*(6.*s*t + 2.*s*x + 6.*t*x - 1.*Power(x,2)) + 3.*s*(-1.*s*t + Power(x,2))) + Power(ml,2)*(s*t*(3.*s*t - 2.*s*x - 6.*Power(x,2)) + Power(MOut,4)*(3.*Power(t,2) + 2.*t*x + 2.*Power(x,2)) - 2.*Power(MOut,2)*(t*(3.*t - 1.*x)*x + s*(3.*Power(t,2) + Power(x,2)))) - 1.*t*(Power(MOut,4)*Power(t,2) + s*(-3.*t*Power(x,2) + s*(Power(t,2) - 2.*t*x - 2.*Power(x,2))) + Power(MOut,2)*(t*x*(-2.*t + x) + 2.*s*(-1.*Power(t,2) + t*x + Power(x,2))))) + Power(MIn,2)*(2.*Power(ml,8)*(s - 1.*x) + Power(ml,6)*(2.*Power(MOut,4) + 3.*Power(s,2) - 8.*s*t + 2.*s*x + 8.*t*x - 1.*Power(x,2) - 1.*Power(MOut,2)*(5.*s + 6.*x)) + Power(ml,4)*(-3.*Power(s,2)*t - 2.*Power(MOut,4)*x + 3.*t*x*(-4.*t + x) + s*(12.*Power(t,2) - 10.*t*x + 3.*Power(x,2)) + Power(MOut,2)*(3.*x*(2.*t + x) + s*(3.*t + 4.*x))) - 1.*Power(ml,2)*(2.*Power(MOut,4)*(3.*Power(t,2) + 3.*t*x + Power(x,2)) - 1.*Power(MOut,2)*t*(6.*(t - 1.*x)*x + s*(9.*t + 4.*x)) + t*(Power(s,2)*(3.*t + 2.*x) + t*x*(-8.*t + 3.*x) + 2.*s*(4.*Power(t,2) - 7.*t*x - 1.*Power(x,2)))) + t*(4.*Power(MOut,4)*Power(t,2) + Power(t,2)*x*(-2.*t + x) + s*t*(2.*Power(t,2) - 6.*t*x - 5.*Power(x,2)) + Power(s,2)*(3.*Power(t,2) - 6.*t*x - 2.*Power(x,2)) + Power(MOut,2)*(3.*t*x*(-2.*t + x) + s*(-7.*Power(t,2) + 8.*t*x + 4.*Power(x,2))))))*C0C(Power(MIn,2),Power(ml,2),t,x,0.,Power(ml,2)))/((Power(MIn,2) - 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,2) + 2.*MIn*ml + Power(ml,2) - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,2) - 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,2) + 2.*MIn*MOut + Power(MOut,2) - 1.*s)*(Power(MIn,4) + Power(MOut,4) + Power(s,2) + 2.*s*x + 2.*Power(x,2) - 2.*Power(MIn,2)*(s + x) - 2.*Power(MOut,2)*(s + x))*C0C(Power(MIn,2),Power(MOut,2),s,0.,x,0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))) + (Complex(0.,0.0015831434944115277)*ml*(-1.*Power(MIn,6)*(8.*Power(ml,4) - 8.*Power(ml,2)*s + Power(s,2)) + 8.*Power(ml,6)*s*(Power(MOut,2) + s - 2.*x) + Power(MIn,4)*(Power(s,2)*(Power(MOut,2) + 3.*s + 2.*x) + 8.*Power(ml,4)*(Power(MOut,2) + 6.*s + 2.*x) - 4.*Power(ml,2)*s*(7.*s + 2.*t + 4.*x)) + Power(s,2)*(-1.*Power(MOut,6) + Power(MOut,2)*s*(-3.*s + 4.*t - 4.*x) + Power(MOut,4)*(3.*s + 2.*x) + s*(Power(s,2) - 4.*s*t - 4.*Power(t,2) + 2.*s*x)) - 4.*Power(ml,4)*(2.*Power(MOut,6) - 4.*Power(MOut,4)*(3.*s + x) + 2.*Power(MOut,2)*s*(7.*s + 2.*t + 6.*x) - 1.*s*(3.*Power(s,2) - 4.*s*t + 8.*s*x + 8.*t*x)) + 4.*Power(ml,2)*s*(2.*Power(MOut,6) - 2.*Power(s,3) + 2.*s*t*(t - 2.*x) + 4.*Power(s,2)*(t - 1.*x) - 4.*Power(t,2)*x - 1.*Power(MOut,4)*(7.*s + 2.*t + 4.*x) + Power(MOut,2)*(7.*Power(s,2) + 8.*s*x + 2.*t*(t + 2.*x))) + Power(MIn,2)*(8.*Power(ml,6)*s + Power(s,2)*(Power(MOut,4) + s*(-3.*s + 4.*t - 4.*x) - 2.*Power(MOut,2)*(s + 2.*x)) + 4.*Power(ml,2)*s*(7.*Power(s,2) - 4.*Power(MOut,2)*(t - 1.*x) + 8.*s*x + 2.*t*(t + 2.*x)) + 8.*Power(ml,4)*(Power(MOut,4) - 4.*Power(MOut,2)*x - 1.*s*(7.*s + 2.*t + 6.*x))))*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),0.))/((4.*Power(ml,2) - 1.*s)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) + (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,12) + Power(ml,8)*(-1.*Power(MOut,4) + Power(s,2) - 2.*Power(MOut,2)*(s - 1.*x)) + Power(MIn,10)*(4.*Power(ml,2) - 2.*(3.*s + 2.*t + x)) + Power(MIn,8)*(6.*Power(ml,4) - 3.*Power(MOut,2)*s + 15.*Power(s,2) + 20.*s*t + 6.*Power(t,2) + 10.*s*x + 8.*t*x + Power(x,2) - 2.*Power(ml,2)*(3.*Power(MOut,2) + 10.*s + 6.*t + 5.*x)) + Power(ml,6)*(Power(MOut,6) + 4.*Power(MOut,4)*(3.*s + t - 2.*x) - 1.*s*(4.*Power(s,2) + 3.*Power(x,2) + 4.*s*(t + x)) + Power(MOut,2)*(3.*Power(s,2) + 2.*s*(4.*t + x) - 1.*x*(8.*t + x))) + Power(MIn,6)*(4.*Power(ml,6) - 1.*Power(MOut,6) - 20.*Power(s,3) - 40.*Power(s,2)*t - 24.*s*Power(t,2) - 4.*Power(t,3) - 20.*Power(s,2)*x - 30.*s*t*x - 12.*Power(t,2)*x - 4.*s*Power(x,2) - 3.*t*Power(x,2) + Power(MOut,4)*(-3.*s + t + 2.*x) - 4.*Power(ml,4)*(3.*Power(MOut,2) + 6.*s + 3.*t + 4.*x) + Power(MOut,2)*(12.*Power(s,2) - 1.*x*(2.*t + x) + s*(11.*t + 2.*x)) + Power(ml,2)*(3.*Power(MOut,4) + 40.*Power(s,2) + 48.*s*t + 12.*Power(t,2) + 38.*s*x + 28.*t*x + Power(x,2) + Power(MOut,2)*(13.*s + 12.*t + 16.*x))) + (s + t)*(Power(MOut,6)*(-1.*Power(s,2) + Power(t,2)) + s*(s + t)*(Power(s,3) + 3.*t*Power(x,2) + 2.*Power(s,2)*(t + x) + s*Power(t + x,2)) + Power(MOut,4)*(3.*Power(s,3) + s*t*(t + 2.*x) - 1.*Power(t,2)*(t + 2.*x) + Power(s,2)*(5.*t + 2.*x)) - 1.*Power(MOut,2)*(3.*Power(s,4) + 4.*Power(s,3)*(2.*t + x) - 1.*Power(t,2)*x*(2.*t + x) + 2.*s*t*(Power(t,2) + Power(x,2)) + Power(s,2)*(7.*Power(t,2) + 6.*t*x + Power(x,2)))) + Power(ml,2)*(4.*Power(MOut,8)*(s - 1.*t) - 1.*Power(MOut,6)*(13.*Power(s,2) + t*(t - 6.*x) + 2.*s*(7.*t + 5.*x)) + Power(MOut,2)*(5.*Power(s,4) + 2.*Power(s,3)*(9.*t + 2.*x) - 1.*Power(t,2)*x*(8.*t + 3.*x) + Power(s,2)*(21.*Power(t,2) + 10.*t*x - 5.*Power(x,2)) + 2.*s*t*(4.*Power(t,2) - 1.*t*x - 3.*Power(x,2))) + 2.*Power(MOut,4)*(4.*Power(s,3) + Power(s,2)*(8.*t + 7.*x) + t*(2.*Power(t,2) - 2.*t*x - 1.*Power(x,2)) + 3.*s*(2.*Power(t,2) + Power(x,2))) - 1.*s*(s + t)*(4.*Power(s,3) + 9.*t*Power(x,2) + 8.*Power(s,2)*(t + x) + s*(4.*Power(t,2) + 8.*t*x + 3.*Power(x,2)))) + Power(MIn,4)*(Power(ml,8) + 15.*Power(s,4) + 40.*Power(s,3)*t + 36.*Power(s,2)*Power(t,2) + 12.*s*Power(t,3) + Power(t,4) + Power(MOut,6)*(s + 3.*t) + 20.*Power(s,3)*x + 42.*Power(s,2)*t*x + 30.*s*Power(t,2)*x + 8.*Power(t,3)*x + 6.*Power(s,2)*Power(x,2) + 11.*s*t*Power(x,2) + 3.*Power(t,2)*Power(x,2) - 2.*Power(ml,6)*(3.*Power(MOut,2) + 6.*s + 2.*t + 5.*x) + Power(MOut,4)*(9.*Power(s,2) + 6.*s*t - 3.*t*(t + 2.*x)) + Power(ml,4)*(13.*Power(MOut,4) + 36.*Power(s,2) + 36.*s*t + 6.*Power(t,2) + 42.*s*x + 28.*t*x + Power(x,2) + Power(MOut,2)*(21.*s + 12.*t + 40.*x)) - 1.*Power(MOut,2)*(18.*Power(s,3) - 3.*t*x*(2.*t + x) + Power(s,2)*(33.*t + 8.*x) + s*(15.*Power(t,2) + 2.*t*x + Power(x,2))) - 1.*Power(ml,2)*(5.*Power(MOut,6) + 40.*Power(s,3) - 2.*Power(MOut,4)*(s - 1.*t) + 72.*Power(s,2)*t + 36.*s*Power(t,2) + 4.*Power(t,3) + 54.*Power(s,2)*x + 72.*s*t*x + 26.*Power(t,2)*x + 5.*s*Power(x,2) + 4.*t*Power(x,2) + Power(MOut,2)*(3.*Power(s,2) + 6.*s*t + 6.*Power(t,2) + 32.*s*x + 38.*t*x + 3.*Power(x,2)))) + Power(ml,4)*(12.*Power(MOut,8) - 1.*Power(MOut,6)*(3.*s + t - 2.*x) - 2.*Power(MOut,4)*(7.*Power(s,2) + 12.*s*t + 3.*Power(t,2) + 8.*s*x - 7.*t*x - 1.*Power(x,2)) + s*(6.*Power(s,3) + 9.*t*Power(x,2) + 2.*Power(s,2)*(6.*t + 5.*x) + s*(6.*Power(t,2) + 10.*t*x + 5.*Power(x,2))) + Power(MOut,2)*(-3.*Power(s,3) + 3.*t*x*(4.*t + x) + Power(s,2)*(-15.*t + 4.*x) + s*(-12.*Power(t,2) - 2.*t*x + 7.*Power(x,2)))) + Power(MIn,2)*(Power(MOut,6)*(Power(s,2) - 2.*s*t - 3.*Power(t,2)) - 2.*Power(ml,8)*(s + x) - 1.*Power(MOut,4)*(9.*Power(s,3) + 3.*s*Power(t,2) - 3.*Power(t,2)*(t + 2.*x) + Power(s,2)*(15.*t + 4.*x)) + Power(ml,6)*(Power(MOut,4) + 12.*Power(s,2) + 8.*s*t + 14.*s*x + 8.*t*x + Power(x,2) + 3.*Power(MOut,2)*(s + 6.*x)) + Power(MOut,2)*(12.*Power(s,4) - 3.*Power(t,2)*x*(2.*t + x) + Power(s,3)*(33.*t + 10.*x) + s*t*(9.*Power(t,2) - 2.*t*x + 2.*Power(x,2)) + Power(s,2)*(30.*Power(t,2) + 14.*t*x + 3.*Power(x,2))) - 1.*(s + t)*(6.*Power(s,4) + Power(t,2)*x*(2.*t + x) + 2.*Power(s,3)*(7.*t + 5.*x) + 2.*Power(s,2)*(5.*Power(t,2) + 8.*t*x + 2.*Power(x,2)) + s*t*(2.*Power(t,2) + 8.*t*x + 9.*Power(x,2))) - 1.*Power(ml,4)*(19.*Power(MOut,6) + 24.*Power(s,3) - 1.*Power(MOut,4)*(s + t - 26.*x) + 36.*Power(s,2)*(t + x) + 3.*t*x*(4.*t + x) + 2.*s*(6.*Power(t,2) + 19.*t*x + 3.*Power(x,2)) + Power(MOut,2)*(6.*Power(s,2) + 3.*x*(14.*t + x) + s*(-3.*t + 46.*x))) + Power(ml,2)*(4.*Power(MOut,8) + 20.*Power(s,4) + 6.*Power(MOut,6)*(3.*s + t - 1.*x) + Power(t,2)*x*(8.*t + 3.*x) + Power(s,3)*(48.*t + 34.*x) - 1.*Power(MOut,4)*(13.*Power(s,2) + 14.*s*t + 5.*Power(t,2) + 4.*s*x - 4.*t*x - 2.*Power(x,2)) + Power(s,2)*(36.*Power(t,2) + 60.*t*x + 7.*Power(x,2)) + 2.*s*t*(4.*Power(t,2) + 17.*t*x + 8.*Power(x,2)) + Power(MOut,2)*(-9.*Power(s,3) + 12.*Power(s,2)*(-2.*t + x) + 6.*t*x*(5.*t + x) + s*(-15.*Power(t,2) + 32.*t*x + 6.*Power(x,2))))))*C0C(Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,Power(ml,2),0.,x))/((Power(MIn,2) + Power(ml,2) - 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,2) + Power(ml,2) + 2.*ml*MOut - 1.*s - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*ml*(Power(ml,8)*(Power(MOut,4) - 1.*Power(s,2) + 2.*Power(MOut,2)*(s - 1.*x)) + Power(ml,6)*(Power(MOut,6) - 4.*Power(MOut,4)*(2.*s + t - 1.*x) + s*(4.*s*t - 3.*Power(x,2)) + Power(MOut,2)*(3.*Power(s,2) - 8.*s*t + 2.*s*x + 8.*t*x - 1.*Power(x,2))) - 1.*Power(MIn,4)*(Power(ml,8) + Power(Power(MOut,2) - 1.*t,4) - 2.*Power(ml,6)*(Power(MOut,2) + 2.*t + x) + 2.*Power(ml,4)*(Power(MOut,4) + 3.*Power(t,2) + Power(MOut,2)*x + 2.*t*x + Power(x,2)) - 2.*Power(ml,2)*(Power(MOut,2) - 1.*t)*(Power(MOut,4) - 2.*Power(t,2) - 1.*t*x - 1.*Power(x,2) + Power(MOut,2)*(t + 2.*x))) - 1.*Power(ml,4)*(5.*Power(MOut,8) + 5.*Power(MOut,6)*(-2.*s + t) + s*t*(6.*s*t - 2.*s*x - 9.*Power(x,2)) + Power(MOut,4)*(3.*Power(s,2) - 12.*s*t - 6.*Power(t,2) + 2.*t*x + Power(x,2)) + Power(MOut,2)*(3.*Power(s,2)*t + 3.*t*(4.*t - 1.*x)*x + s*(-12.*Power(t,2) + 10.*t*x - 3.*Power(x,2)))) + Power(ml,2)*(3.*Power(MOut,10) + Power(MOut,8)*(-4.*s - 6.*t + 2.*x) + Power(MOut,6)*(Power(s,2) + 4.*s*t + 7.*Power(t,2) - 2.*s*x - 2.*t*x - 1.*Power(x,2)) + s*t*(-9.*t*Power(x,2) + s*(4.*Power(t,2) - 4.*t*x - 2.*Power(x,2))) - 1.*Power(MOut,4)*(2.*Power(s,2)*t + s*x*(-4.*t + x) + 4.*t*(Power(t,2) + 2.*t*x - 1.*Power(x,2))) + Power(MOut,2)*t*(t*(8.*t - 3.*x)*x - 1.*Power(s,2)*(3.*t + 2.*x) + 2.*s*(-4.*Power(t,2) + 7.*t*x + Power(x,2)))) - 1.*(Power(MOut,2) - 1.*t)*(Power(MOut,8)*t + Power(MOut,6)*(-2.*Power(t,2) - 2.*t*x + Power(x,2)) + Power(MOut,2)*t*(2.*Power(s,2)*(t - 2.*x) + t*x*(-2.*t + x) + 2.*s*(Power(t,2) - 3.*t*x - 1.*Power(x,2))) + Power(MOut,4)*(-1.*Power(s,2)*t + t*(Power(t,2) + 4.*t*x - 2.*Power(x,2)) - 1.*s*(2.*Power(t,2) - 6.*t*x + Power(x,2))) + s*t*(3.*t*Power(x,2) + s*(-1.*Power(t,2) + 2.*t*x + 2.*Power(x,2)))) + Power(MIn,2)*(2.*Power(ml,8)*(s + x) - 1.*Power(ml,6)*(3.*Power(MOut,4) + (8.*t - 1.*x)*x + 2.*s*(4.*t + x) + Power(MOut,2)*(5.*s + 6.*x)) + Power(Power(MOut,2) - 1.*t,2)*(Power(MOut,6) + Power(MOut,4)*(s - 1.*t) + t*(2.*t - 1.*x)*x + 2.*s*(Power(t,2) - 1.*t*x - 1.*Power(x,2)) + Power(MOut,2)*(-3.*s*t + 4.*s*x - 2.*t*x + Power(x,2))) + Power(ml,4)*(7.*Power(MOut,6) + 3.*t*(4.*t - 1.*x)*x + Power(MOut,4)*(5.*s + 5.*t + 2.*x) + 2.*s*(6.*Power(t,2) + t*x + Power(x,2)) + Power(MOut,2)*(3.*x*(2.*t + x) + s*(3.*t + 4.*x))) - 1.*Power(ml,2)*(Power(MOut,2) - 1.*t)*(5.*Power(MOut,6) + Power(MOut,4)*(3.*s - 1.*t + 6.*x) + t*(-8.*s*t + 2.*s*x - 8.*t*x + 3.*Power(x,2)) + Power(MOut,2)*(-1.*x*(2.*t + 3.*x) + s*(t + 6.*x)))))*C0C(Power(ml,2),Power(MOut,2),t,Power(ml,2),0.,x))/((Power(ml,2) - 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(ml,2) + 2.*ml*MOut + Power(MOut,2) - 1.*t)*(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t)))) - (Complex(0.,0.0015831434944115277)*ml*(Power(MIn,8)*s + Power(ml,4)*s*(Power(MOut,4) + Power(s,2) + 2.*Power(x,2) - 2.*Power(MOut,2)*(s + x)) + Power(MIn,6)*(s*(Power(MOut,2) - 4.*s - 2.*t - 3.*x) + 2.*Power(ml,2)*(-1.*Power(MOut,2) + s + x)) + Power(MIn,4)*(Power(ml,4)*s + Power(ml,2)*(4.*Power(MOut,4) - 6.*Power(s,2) - 2.*s*t + Power(MOut,2)*(5.*s - 2.*x) - 13.*s*x - 2.*Power(x,2)) + s*(6.*Power(s,2) + 6.*s*t + Power(t,2) + 9.*s*x + 5.*t*x + 3.*Power(x,2) - 1.*Power(MOut,2)*(6.*s + t + 2.*x))) + Power(ml,2)*(2.*Power(MOut,6)*(s + x) - 1.*Power(MOut,4)*(6.*Power(s,2) + 2.*s*t + 13.*s*x + 2.*Power(x,2)) + Power(MOut,2)*s*(6.*Power(s,2) + 4.*s*t + 18.*s*x + 4.*t*x + 9.*Power(x,2)) - 1.*s*(2.*Power(s,3) + 7.*s*Power(x,2) + 2.*Power(x,2)*(2.*t + x) + Power(s,2)*(2.*t + 7.*x))) + s*(Power(MOut,8) + Power(s,4) + 2.*t*Power(x,2)*(t + x) + s*Power(x,2)*(5.*t + x) + Power(s,3)*(2.*t + 3.*x) - 1.*Power(MOut,6)*(4.*s + 2.*t + 3.*x) + Power(s,2)*(Power(t,2) + 3.*t*x + 3.*Power(x,2)) + Power(MOut,4)*(6.*Power(s,2) + 6.*s*t + Power(t,2) + 9.*s*x + 5.*t*x + 3.*Power(x,2)) - 1.*Power(MOut,2)*(4.*Power(s,3) + Power(s,2)*(6.*t + 9.*x) + x*(2.*Power(t,2) + 5.*t*x + Power(x,2)) + 2.*s*(Power(t,2) + 4.*t*x + 3.*Power(x,2)))) - 1.*Power(MIn,2)*(2.*Power(ml,4)*s*(s + x) + Power(ml,2)*(2.*Power(MOut,6) + Power(MOut,4)*(-5.*s + 2.*x) + Power(MOut,2)*(9.*Power(s,2) + 4.*s*x - 4.*Power(x,2)) - 1.*s*(6.*Power(s,2) + 4.*s*t + 18.*s*x + 4.*t*x + 9.*Power(x,2))) + s*(-1.*Power(MOut,6) + 4.*Power(s,3) + Power(MOut,4)*(6.*s + t + 2.*x) + Power(s,2)*(6.*t + 9.*x) + x*(2.*Power(t,2) + 5.*t*x + Power(x,2)) + 2.*s*(Power(t,2) + 4.*t*x + 3.*Power(x,2)) - 1.*Power(MOut,2)*(9.*Power(s,2) + 2.*x*(2.*t + x) + s*(7.*t + 9.*x)))))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),Power(MIn,2) + 2.*Power(ml,2) + Power(MOut,2) - 1.*s - 1.*t,s,x,0.,Power(ml,2),0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))) - (Complex(0.,0.0015831434944115277)*ml*(2.*Power(MIn,6)*Power(ml,2)*(-1.*Power(MOut,2) + x) + Power(ml,4)*s*(Power(MOut,4) + Power(s,2) + 2.*Power(x,2) - 2.*Power(MOut,2)*(s + x)) + Power(MIn,4)*(Power(ml,4)*s - 1.*s*(Power(MOut,2) - 1.*t)*(t - 1.*x) + Power(ml,2)*(4.*Power(MOut,4) - 2.*s*t + Power(MOut,2)*(5.*s - 2.*x) - 7.*s*x - 2.*Power(x,2))) + Power(ml,2)*(2.*Power(MOut,6)*x - 1.*Power(MOut,4)*(2.*s*t + 7.*s*x + 2.*Power(x,2)) + Power(MOut,2)*s*(4.*s*t + 6.*s*x + 4.*t*x + 3.*Power(x,2)) - 1.*s*(s*Power(x,2) + 2.*(2.*t - 1.*x)*Power(x,2) + Power(s,2)*(2.*t + x))) + s*(Power(s,2)*t*(t - 3.*x) + Power(MOut,4)*t*(t - 1.*x) + 2.*t*(t - 1.*x)*Power(x,2) - 1.*s*Power(x,2)*(t + x) + Power(MOut,2)*(-2.*s*t*(t - 2.*x) + x*(-2.*Power(t,2) + t*x + Power(x,2)))) + Power(MIn,2)*(-2.*Power(ml,4)*s*(s + x) + s*(-2.*s*t*(t - 2.*x) + Power(MOut,4)*(-1.*t + x) + Power(MOut,2)*(s*(t - 3.*x) + 4.*(t - 1.*x)*x) + x*(-2.*Power(t,2) + t*x + Power(x,2))) + Power(ml,2)*(-2.*Power(MOut,6) + Power(MOut,4)*(5.*s - 2.*x) + s*(4.*s*t + 6.*s*x + 4.*t*x + 3.*Power(x,2)) + Power(MOut,2)*(-3.*Power(s,2) - 4.*s*x + 4.*Power(x,2)))))*D0C(Power(MIn,2),Power(ml,2),Power(ml,2),Power(MOut,2),t,s,x,0.,Power(ml,2),0.))/(Power(MIn,4)*Power(ml,2) + Power(ml,4)*s + s*t*(-1.*Power(MOut,2) + s + t) + Power(ml,2)*(Power(MOut,4) - 1.*Power(MOut,2)*s - 2.*s*t) - 1.*Power(MIn,2)*(Power(ml,2)*(2.*Power(MOut,2) + s) + s*(-1.*Power(MOut,2) + t))))


==> anc/M_H_uv_Rescattering.txt <==
(Complex(0.,-0.006332573977646111)*(Power(MV1,2) + Power(MV2,2))*B0C(Power(ml,2),0.,Power(ml,2)))/((4.*Power(ml,2) - 1.*s)*s) + (Complex(0.,0.006332573977646111)*Power(MV2,2)*B0C(Power(ml,2),Power(ml,2),Power(MV1,2)))/((4.*Power(ml,2) - 1.*s)*s) + (Complex(0.,0.006332573977646111)*Power(MV1,2)*B0C(Power(ml,2),Power(ml,2),Power(MV2,2)))/((4.*Power(ml,2) - 1.*s)*s) - (Complex(0.,0.012665147955292222)*B0C(s,0.,0.))/(4.*Power(ml,2) - 1.*s) + (Complex(0.,0.012665147955292222)*(Power(MV1,2) + s)*B0C(s,0.,Power(MV1,2)))/((4.*Power(ml,2) - 1.*s)*s) + (Complex(0.,0.012665147955292222)*(Power(MV2,2) + s)*B0C(s,0.,Power(MV2,2)))/((4.*Power(ml,2) - 1.*s)*s) - (Complex(0.,0.012665147955292222)*(Power(MV1,2) + Power(MV2,2) + s)*B0C(s,Power(MV1,2),Power(MV2,2)))/((4.*Power(ml,2) - 1.*s)*s) + (Complex(0.,0.012665147955292222)*(2.*Power(ml,2) - 1.*s)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),0.))/(4.*Power(ml,2) - 1.*s) - (Complex(0.,0.006332573977646111)*(4.*Power(ml,2) + Power(MV1,2) - 2.*s)*(Power(MV1,2) + s)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),Power(MV1,2)))/((4.*Power(ml,2) - 1.*s)*s) - (Complex(0.,0.006332573977646111)*(4.*Power(ml,2) + Power(MV2,2) - 2.*s)*(Power(MV2,2) + s)*C0C(Power(ml,2),Power(ml,2),s,0.,Power(ml,2),Power(MV2,2)))/((4.*Power(ml,2) - 1.*s)*s) + (Complex(0.,0.006332573977646111)*(4.*Power(ml,2) + Power(MV1,2) + Power(MV2,2) - 2.*s)*(Power(MV1,2) + Power(MV2,2) + s)*C0C(Power(ml,2),Power(ml,2),s,Power(MV1,2),Power(ml,2),Power(MV2,2)))/((4.*Power(ml,2) - 1.*s)*s)

==> anc/ReadMe_SL_Decays.txt <==
####################
# ReadMe SL decays #
####################

Attached to this preprint are the following files:

1) A C++ interface to the native Fortran library Collier (which needs to be installed separately), accompanied by a demo that illustrates the interface’s usage.

2) Text files with expressions for the hadronic amplitudes from Eqs. (30) and (61), which contain scalar Passarino—Veltman functions (A0C, B0C, C0C, D0C) that can be evaluated for complex arguments with Collier (and, in principle, also LoopTools). The naming scheme of the other variables is as follows:

——————————————————————————————————————————————————————————————
Common for "Pointlike", "Monopole/Dipole", and "Rescattering":
——————————————————————————————————————————————————————————————
s: Mandelstam variable

ml: Mass of the final-state leptons


———————————————————————————————————————————
Only for "Pointlike" and "Monopole/Dipole":
———————————————————————————————————————————
t: Mandelstam variable

MIn: Mass of the initial-state pseudoscalar meson

MOut: Mass of the final-state pseudoscalar meson

x, y, z: Spectral parameters, which, for constant widths, need to be chosen as, e.g., x = MRho^2 - i*MRho*GammaRho, and have to be integrated over when using the spectral representations; the order is the canonical order from Eq. (4), i.e., x corresponds to V, y to V1, and z to V2 from Fig. 3


————————————————————————
Only for "Rescattering":
————————————————————————
MV1, MV2: Masses of the vector mesons (so, schematically, x ~ MV1^2)
